Gluonic evanescent operators: negative-norm states and complex anomalous dimensions

In this paper, we build on our previous work to further investigate the role of evanescent operators in gauge theories, with a particular focus on their contribution to violations of unitarity. We develop an efficient method for calculating the norms of gauge-invariant operators in Yang-Mills (YM) theory by employing on-shell form factors. Our analysis, applicable to general spacetime dimensions, reveals the existence of negative norm states among evanescent operators. We also explore the one-loop anomalous dimensions of these operators and find complex anomalous dimensions. We broaden our analysis by considering YM theory coupled with scalar fields and we observe similar patterns of non-unitarity. The presence of negative norm states and complex anomalous dimensions across these analyses provides compelling evidence that general gauge theories are non-unitary in non-integer spacetime dimensions.

==> anc/D10L4str.txt <==
{{{tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[D, "5"]*
       Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]]/2 + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]]/4 + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
      Subscript[D, "5"]*Subscript[F, "34"], Subscript[F, "34"]]/2 + 
    (3*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "14"], 
       Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "34"]])/4 + 
    (3*tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
        Subscript[F, "14"], Subscript[D, "5"]*Subscript[F, "34"]])/2 - 
    tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "14"]] + 
    (3*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
       Subscript[D, "5"]*Subscript[F, "14"], Subscript[F, "34"]])/2 - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "14"]]/2 + 
    tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[D, "5"]*
       Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]]/2 + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]]/4 + 
    (3*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
       Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "14"]])/4 + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "12"]]/4, 
   -2*tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[D, "5"]*
       Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]] - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
     Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]] - 
    2*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
      Subscript[D, "5"]*Subscript[F, "34"], Subscript[F, "34"]] - 
    8*tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
       Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "14"]] - 
    4*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "14"]] - 
    2*tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[D, "5"]*
       Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]] - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
     Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]] - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
     Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "12"]], 
   -tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[D, "5"]*
        Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]]/4 - 
    (3*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
       Subscript[D, "5"]*Subscript[F, "34"], Subscript[F, "34"]])/4 - 
    tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
      Subscript[F, "14"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "14"]] - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
     Subscript[D, "5"]*Subscript[F, "14"], Subscript[F, "34"]] - 
    tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[D, "5"]*
       Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]]/4 + 
    2*tr[Subscript[F, "12"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "5"]*Subscript[F, "23"], Subscript[F, "45"]] - 
    tr[Subscript[F, "13"], Subscript[F, "23"], Subscript[D, "2"]*
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "45"]], 
   (3*tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[D, "5"]*
        Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]])/4 + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
      Subscript[D, "5"]*Subscript[F, "34"], Subscript[F, "34"]]/4 + 
    2*tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
       Subscript[F, "14"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "14"]] + 
    (3*tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[D, "5"]*
        Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]])/4 + 
    2*tr[Subscript[F, "12"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "5"]*Subscript[F, "23"], Subscript[F, "45"]] - 
    tr[Subscript[F, "13"], Subscript[F, "23"], Subscript[D, "2"]*
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "45"]], 
   -tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[D, "5"]*
        Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]]/2 - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
      Subscript[D, "5"]*Subscript[F, "34"], Subscript[F, "34"]]/2 - 
    3*tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
       Subscript[F, "14"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
     Subscript[D, "5"]*Subscript[F, "14"], Subscript[F, "34"]] - 
    tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[D, "5"]*
       Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]]/2, 
   -tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
       Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]]/2 + 
    tr[Subscript[F, "13"], Subscript[D, "1"]*Subscript[F, "45"], 
     Subscript[F, "23"], Subscript[D, "2"]*Subscript[F, "45"]] + 
    2*tr[Subscript[F, "13"], Subscript[D, "12"]*Subscript[F, "45"], 
      Subscript[F, "23"], Subscript[F, "45"]] + tr[Subscript[F, "13"], 
     Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "23"], 
     Subscript[D, "1"]*Subscript[F, "45"]], 
   -tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[D, "5"]*
       Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]]/3 + 
    2*tr[Subscript[F, "13"], Subscript[F, "23"], Subscript[F, "45"], 
      Subscript[D, "12"]*Subscript[F, "45"]] + 
    2*tr[Subscript[F, "13"], Subscript[F, "23"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "45"]] + 
    2*tr[Subscript[F, "13"], Subscript[F, "23"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "45"]] + 
    2*tr[Subscript[F, "13"], Subscript[F, "23"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "45"]] - 
    (2*tr[Subscript[F, "13"], Subscript[D, "1"]*Subscript[F, "45"], 
       Subscript[F, "23"], Subscript[D, "2"]*Subscript[F, "45"]])/3 - 
    (4*tr[Subscript[F, "13"], Subscript[D, "12"]*Subscript[F, "45"], 
       Subscript[F, "23"], Subscript[F, "45"]])/3 - 
    (2*tr[Subscript[F, "13"], Subscript[D, "2"]*Subscript[F, "45"], 
       Subscript[F, "23"], Subscript[D, "1"]*Subscript[F, "45"]])/3, 
   tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]]/8 + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "14"], 
      Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "34"]]/2 + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "34"]]/2 + 
    tr[Subscript[F, "12"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "5"]*Subscript[F, "23"]]/2 + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]]/6 + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "14"]]/2 + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "12"]]/8 + 
    tr[Subscript[F, "13"], Subscript[F, "23"], Subscript[F, "45"], 
      Subscript[D, "12"]*Subscript[F, "45"]]/2 + 
    tr[Subscript[F, "13"], Subscript[F, "23"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "45"]]/2 - 
    tr[Subscript[F, "13"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "23"], Subscript[D, "2"]*Subscript[F, "45"]]/12 - 
    (2*tr[Subscript[F, "13"], Subscript[D, "12"]*Subscript[F, "45"], 
       Subscript[F, "23"], Subscript[F, "45"]])/3 - 
    tr[Subscript[F, "13"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "23"], Subscript[D, "1"]*Subscript[F, "45"]]/12, 
   -tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
       Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]]/3 + 
    (2*tr[Subscript[F, "13"], Subscript[D, "1"]*Subscript[F, "45"], 
       Subscript[F, "23"], Subscript[D, "2"]*Subscript[F, "45"]])/3 - 
    (2*tr[Subscript[F, "13"], Subscript[D, "12"]*Subscript[F, "45"], 
       Subscript[F, "23"], Subscript[F, "45"]])/3 + 
    (2*tr[Subscript[F, "13"], Subscript[D, "2"]*Subscript[F, "45"], 
       Subscript[F, "23"], Subscript[D, "1"]*Subscript[F, "45"]])/3, 
   tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "14"], 
     Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    2*tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
       Subscript[F, "14"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    2*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[D, "5"]*Subscript[F, "14"], Subscript[F, "34"]] + 
    tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[D, "5"]*
      Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]]/2 + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
     Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "14"]], 
   -tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[D, "5"]*
       Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]] - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]]/2 - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
     Subscript[D, "5"]*Subscript[F, "34"], Subscript[F, "34"]] - 
    4*tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
       Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "14"]] - 
    2*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "14"]] + 
    tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[D, "5"]*
      Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]]/2 - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "12"]]/2, 
   tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[D, "5"]*
       Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]]/2 + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]]/2 - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
      Subscript[D, "5"]*Subscript[F, "34"], Subscript[F, "34"]]/2 + 
    2*tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
       Subscript[F, "14"], Subscript[D, "5"]*Subscript[F, "34"]] - 
    2*tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
       Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "14"]] - 
    2*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[D, "5"]*Subscript[F, "14"], Subscript[F, "34"]] + 
    2*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "34"]] - 
    tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[D, "5"]*
       Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]]/2 + 
    2*tr[Subscript[F, "12"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "5"]*Subscript[F, "23"]] + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "12"]]/2 + 
    2*tr[Subscript[F, "13"], Subscript[F, "23"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "45"]] - 
    2*tr[Subscript[F, "13"], Subscript[F, "23"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "45"]] - 
    tr[Subscript[F, "13"], Subscript[D, "1"]*Subscript[F, "45"], 
     Subscript[F, "23"], Subscript[D, "2"]*Subscript[F, "45"]] - 
    tr[Subscript[F, "13"], Subscript[D, "2"]*Subscript[F, "45"], 
     Subscript[F, "23"], Subscript[D, "1"]*Subscript[F, "45"]], 
   tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[D, "5"]*
       Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]]/4 + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
      Subscript[D, "5"]*Subscript[F, "34"], Subscript[F, "34"]]/4 + 
    tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "14"]] - 
    tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[D, "5"]*
       Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]]/4, 
   tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
      Subscript[F, "14"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
     Subscript[D, "5"]*Subscript[F, "14"], Subscript[F, "34"]] + 
    tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[D, "5"]*
       Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]]/2, 
   (-7*tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[D, "5"]*
        Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]])/4 + 
    (5*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
       Subscript[D, "5"]*Subscript[F, "34"], Subscript[F, "34"]])/4 - 
    4*tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
       Subscript[F, "14"], Subscript[D, "5"]*Subscript[F, "34"]] - 
    tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "14"]] + 
    2*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[D, "5"]*Subscript[F, "14"], Subscript[F, "34"]] - 
    (3*tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[D, "5"]*
        Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]])/4 - 
    2*tr[Subscript[F, "12"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "5"]*Subscript[F, "23"], Subscript[F, "45"]] + 
    tr[Subscript[F, "13"], Subscript[F, "23"], Subscript[D, "1"]*
      Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "45"]], 
   4*tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[D, "5"]*
       Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
     Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    2*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
      Subscript[D, "5"]*Subscript[F, "34"], Subscript[F, "34"]] + 
    4*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "14"], 
      Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    8*tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
       Subscript[F, "14"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    8*tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
       Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "14"]] + 
    8*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"]] + 
    4*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "34"]] + 
    2*tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[D, "5"]*
       Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    8*tr[Subscript[F, "12"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "5"]*Subscript[F, "23"], Subscript[F, "45"]] + 
    4*tr[Subscript[F, "12"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "5"]*Subscript[F, "23"]] + 
    2*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    4*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "14"]] + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
     Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "12"]] - 
    4*tr[Subscript[F, "13"], Subscript[F, "23"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "45"]] - 
    4*tr[Subscript[F, "13"], Subscript[F, "23"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "45"]] - 
    2*tr[Subscript[F, "13"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "23"], Subscript[D, "2"]*Subscript[F, "45"]] - 
    2*tr[Subscript[F, "13"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "23"], Subscript[D, "1"]*Subscript[F, "45"]], 
   -2*tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[D, "5"]*
       Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
     Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]] - 
    4*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
      Subscript[D, "5"]*Subscript[F, "34"], Subscript[F, "34"]] + 
    4*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "14"], 
      Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    8*tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
       Subscript[F, "14"], Subscript[D, "5"]*Subscript[F, "34"]] - 
    16*tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
       Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "14"]] - 
    16*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"]] + 
    4*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "34"]] + 
    2*tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[D, "5"]*
       Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    8*tr[Subscript[F, "12"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "5"]*Subscript[F, "23"], Subscript[F, "45"]] + 
    4*tr[Subscript[F, "12"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "5"]*Subscript[F, "23"]] + 
    2*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    4*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "14"]] + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
     Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "12"]] + 
    8*tr[Subscript[F, "13"], Subscript[F, "23"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "45"]] - 
    4*tr[Subscript[F, "13"], Subscript[F, "23"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "45"]] - 
    2*tr[Subscript[F, "13"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "23"], Subscript[D, "2"]*Subscript[F, "45"]] - 
    2*tr[Subscript[F, "13"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "23"], Subscript[D, "1"]*Subscript[F, "45"]], 
   2*tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[D, "5"]*
       Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]] - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
     Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    2*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
      Subscript[D, "5"]*Subscript[F, "34"], Subscript[F, "34"]] - 
    4*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "14"], 
      Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    8*tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[D, "5"]*
       Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "14"]] + 
    8*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"]] - 
    4*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "34"]] - 
    4*tr[Subscript[F, "12"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "5"]*Subscript[F, "23"]] - 
    2*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"]] - 
    4*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "14"]] - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
     Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "12"]] - 
    4*tr[Subscript[F, "13"], Subscript[F, "23"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "45"]] + 
    2*tr[Subscript[F, "13"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "23"], Subscript[D, "2"]*Subscript[F, "45"]] + 
    2*tr[Subscript[F, "13"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "23"], Subscript[D, "1"]*Subscript[F, "45"]]}, 
  {tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "14"], 
     Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "34"]] - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
     Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "14"]], 
   -tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
       Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]]/4 - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "14"], 
     Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "34"]] - 
    2*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[D, "5"]*Subscript[F, "14"], Subscript[F, "34"]] - 
    2*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"]] - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
     Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "34"]] - 
    2*tr[Subscript[F, "12"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "5"]*Subscript[F, "23"], Subscript[F, "45"]] + 
    tr[Subscript[F, "12"], Subscript[D, "1"]*Subscript[F, "34"], 
     Subscript[F, "45"], Subscript[D, "5"]*Subscript[F, "23"]] + 
    4*tr[Subscript[F, "12"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "35"]] + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
     Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "14"]] + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "12"]]/4 - 
    tr[Subscript[F, "13"], Subscript[F, "23"], Subscript[F, "45"], 
     Subscript[D, "12"]*Subscript[F, "45"]] + tr[Subscript[F, "13"], 
     Subscript[F, "23"], Subscript[D, "12"]*Subscript[F, "45"], 
     Subscript[F, "45"]] - tr[Subscript[F, "13"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "23"], Subscript[D, "2"]*
       Subscript[F, "45"]]/2 + tr[Subscript[F, "13"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "23"], 
      Subscript[D, "1"]*Subscript[F, "45"]]/2, 
   -2*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[D, "5"]*Subscript[F, "14"], Subscript[F, "34"]] - 
    2*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"]] - 
    2*tr[Subscript[F, "12"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "5"]*Subscript[F, "23"], Subscript[F, "45"]] + 
    4*tr[Subscript[F, "12"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "35"]], 
   tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]]/2 + 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "14"], 
     Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "34"]] - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
     Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "14"]] - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "12"]]/2, 
   tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "14"], 
     Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "34"]] - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
     Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "14"]] + 
    tr[Subscript[F, "13"], Subscript[D, "1"]*Subscript[F, "45"], 
     Subscript[F, "23"], Subscript[D, "2"]*Subscript[F, "45"]] - 
    tr[Subscript[F, "13"], Subscript[D, "2"]*Subscript[F, "45"], 
     Subscript[F, "23"], Subscript[D, "1"]*Subscript[F, "45"]], 
   tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "12"], 
     Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    4*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "14"], 
      Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "34"]] + 
    4*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "23"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "34"]] - 
    4*tr[Subscript[F, "12"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "5"]*Subscript[F, "23"]] - 
    4*tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
      Subscript[F, "23"], Subscript[D, "5"]*Subscript[F, "14"]] - 
    tr[Subscript[F, "12"], Subscript[D, "5"]*Subscript[F, "34"], 
     Subscript[F, "34"], Subscript[D, "5"]*Subscript[F, "12"]] + 
    2*tr[Subscript[F, "13"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "23"], Subscript[D, "2"]*Subscript[F, "45"]] - 
    2*tr[Subscript[F, "13"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "23"], Subscript[D, "1"]*Subscript[F, "45"]]}}, 
 {{{((-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
      (2016 - 1328*d + 192*d^2 + 11*d^3)*Nc^4)/4, 4*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-144 + 92*d - 18*d^2 + d^3)*Nc^4, 
    -((-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
       (448 - 304*d + 31*d^2 + 8*d^3)*Nc^4)/2, 
    -((-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1152 - 1024*d + 
        1028*d^2 - 223*d^3 + 12*d^4)*Nc^4)/2, 
    -((-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(512 + 512*d - 495*d^2 + 
       83*d^3 + 3*d^4)*Nc^4), -2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (2 + 3*d)*(4 + 3*d)*(-16 + d^2)*Nc^4, 
    (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
      (4 - 30*d + 11*d^2)*Nc^4)/3, ((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-148 + 15*d + 13*d^2)*Nc^4)/6, 
    (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
      (-32 - 33*d + 14*d^2)*Nc^4)/3, -((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(168 - 72*d + 3*d^2)*Nc^4), 
    -2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
     (36 - 14*d + d^2)*Nc^4, (-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (2 + 3*d)*(4 + 3*d)*(28 - 37*d + 8*d^2)*Nc^4, 
    ((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
      (48 + 48*d - 25*d^2 + 2*d^3)*Nc^4)/2, 
    -((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
      (112 + 114*d - 70*d^2 + 3*d^3)*Nc^4), 
    ((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
      (312 + 414*d - 225*d^2 + 18*d^3)*Nc^4)/2, 160*(-4 + d)*(-3 + d)*
     (-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*Nc^4, 
    160*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
     (4 + 3*d)*Nc^4, -20*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (4 + 3*d)*(8 + 12*d + d^2)*Nc^4}, 
   {4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
     (-144 + 92*d - 18*d^2 + d^3)*Nc^4, 32*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (2 + 3*d)*(4 + 3*d)*(216 - 142*d + 21*d^2 + d^3)*Nc^4, 
    -8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
     (-40 + 34*d - 10*d^2 + d^3)*Nc^4, -8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (4 + 3*d)*(240 + 220*d - 182*d^2 + 19*d^3 + 3*d^4)*Nc^4, 
    -8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-160 - 136*d + 120*d^2 - 
      19*d^3)*Nc^4, -16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
     (4 + 3*d)*(2 - 3*d + d^2)*Nc^4, (32*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-16 + d^2)*Nc^4)/3, 
    (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
      (8 - 6*d + d^2)*Nc^4)/3, (64*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
      (4 + 3*d)*(-2 - 3*d + 2*d^2)*Nc^4)/3, -16*(-4 + d)*(-2 + d)^5*(-1 + d)*
     d^2*(1 + 2*d)*(-6 + 3*d)*(2 + 3*d)*(4 + 3*d)*Nc^4, 
    -16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
     (54 - 23*d + d^2)*Nc^4, 16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (2 + 3*d)*(4 + 3*d)*(2 - 2*d + d^2)*Nc^4, 8*(-4 + d)*(-2 + d)^5*(-1 + d)*
     d^2*(1 + 2*d)*(4 + 3*d)*(36 + 42*d - 23*d^2 + d^3)*Nc^4, 
    -8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
     (-8 - 6*d + 5*d^2)*Nc^4, 8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (4 + 3*d)*(-36 - 60*d + 15*d^2 + 3*d^3)*Nc^4, 
    -640*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
     (4 + 3*d)*Nc^4, 512*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (2 + 3*d)*(4 + 3*d)*Nc^4, -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(4 + 3*d)*(8 + 12*d + d^2)*Nc^4}, 
   {-((-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
       (448 - 304*d + 31*d^2 + 8*d^3)*Nc^4)/2, -8*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-40 + 34*d - 10*d^2 + d^3)*Nc^4, 
    (-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(272 + 244*d - 212*d^2 - 75*d^3 - 
      55*d^4 + 36*d^5)*Nc^4, (-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (-368 - 1068*d - 494*d^2 + 832*d^3 - 239*d^4 + 20*d^5)*Nc^4, 
    (-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(224 + 728*d + 306*d^2 - 533*d^3 + 
      98*d^4 + 8*d^5)*Nc^4, 8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*
     (4 + 3*d)*(-4*d - 3*d^2 + d^3)*Nc^4, 
    (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
      (6 + 5*d - 45*d^2 + 16*d^3)*Nc^4)/3, 
    (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-37*d - 66*d^2 - 14*d^3 + 
       15*d^4)*Nc^4)/3, (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
      (-22*d - 15*d^2 + 7*d^3)*Nc^4)/3, 2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(52 - 27*d + 2*d^2)*Nc^4, 
    4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
     (22 - 10*d + d^2)*Nc^4, -2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*
     (4 + 3*d)*(42 + 9*d - 47*d^2 + 12*d^3)*Nc^4, 
    -((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(44 + 90*d + 40*d^2 - 
       35*d^3 + 4*d^4)*Nc^4), (-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (104 + 206*d + 73*d^2 - 102*d^3 + 8*d^4)*Nc^4, 
    -((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(60 + 374*d + 270*d^2 - 
       217*d^3 + 28*d^4)*Nc^4), -32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (2 + 3*d)*(4 + 3*d)*(1 + 6*d)*Nc^4, -80*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(1 + 3*d)*(2 + 3*d)*(4 + 3*d)*Nc^4, 
    16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*
     (2 + 15*d + 4*d^2)*Nc^4}, 
   {-((-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-1152 - 1024*d + 
        1028*d^2 - 223*d^3 + 12*d^4)*Nc^4)/2, -8*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(4 + 3*d)*(240 + 220*d - 182*d^2 + 19*d^3 + 3*d^4)*Nc^4, 
    (-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-368 - 1068*d - 494*d^2 + 832*d^3 - 
      239*d^4 + 20*d^5)*Nc^4, (-2 + d)^5*(-1 + d)*d^2*
     (3648 + 6656*d + 2788*d^2 - 954*d^3 - 587*d^4 - 27*d^5 + 44*d^6)*Nc^4, 
    (-2 + d)^5*(-1 + d)*d^2*(-3712 - 6784*d - 3384*d^2 + 1556*d^3 + 879*d^4 - 
      266*d^5 + 8*d^6)*Nc^4, 8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (26*d + 9*d^2 - 14*d^3 + 3*d^4)*Nc^4, 
    (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-108 + 14*d - 3*d^2 - 
       80*d^3 + 24*d^4)*Nc^4)/3, (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (4 + 3*d)*(236*d + 102*d^2 - 116*d^3 + 18*d^4)*Nc^4)/3, 
    (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-64*d - 114*d^2 - 23*d^3 + 27*d^4)*
      Nc^4)/3, 2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
     (-56 - 62*d + 23*d^2 + 2*d^3)*Nc^4, 4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(4 + 3*d)*(60 + 70*d - 41*d^2 + 3*d^3)*Nc^4, 
    -2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(60 + 114*d + 6*d^2 - 
      69*d^3 + 20*d^4)*Nc^4, -((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (240 + 700*d + 670*d^2 - 5*d^3 - 149*d^4 + 12*d^5)*Nc^4), 
    (-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-224 - 640*d - 562*d^2 - 37*d^3 + 
      90*d^4 + 8*d^5)*Nc^4, -((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (-1584 - 2196*d - 760*d^2 + 25*d^3 + 21*d^4 + 52*d^5)*Nc^4), 
    8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (48 + 128*d + 87*d^2)*Nc^4, -8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (4 + 3*d)*(12 + 22*d + 21*d^2)*Nc^4, 16*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(40 + 50*d + 9*d^2 + 4*d^3 + 8*d^4)*Nc^4}, 
   {-((-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(512 + 512*d - 495*d^2 + 
       83*d^3 + 3*d^4)*Nc^4), -8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
     (-160 - 136*d + 120*d^2 - 19*d^3)*Nc^4, (-2 + d)^5*(-1 + d)*d^2*
     (4 + 3*d)*(224 + 728*d + 306*d^2 - 533*d^3 + 98*d^4 + 8*d^5)*Nc^4, 
    (-2 + d)^5*(-1 + d)*d^2*(-3712 - 6784*d - 3384*d^2 + 1556*d^3 + 879*d^4 - 
      266*d^5 + 8*d^6)*Nc^4, 2*(-2 + d)^5*(-1 + d)*d^2*
     (1920 + 3072*d + 1452*d^2 - 775*d^3 - 484*d^4 + 145*d^5 + 4*d^6)*Nc^4, 
    8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-20*d - 15*d^2 + 5*d^3)*
     Nc^4, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
      (96 - 14*d - 78*d^2 - d^3 + 12*d^4)*Nc^4)/3, 
    (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-176*d - 132*d^2 + 
       50*d^3 + 6*d^4)*Nc^4)/3, (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (-32*d - 57*d^2 - 13*d^3 + 12*d^4)*Nc^4)/3, 
    4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
     (40 + 44*d - 25*d^2 + d^3)*Nc^4, 4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(4 + 3*d)*(-8 - 12*d + 5*d^2)*Nc^4, 
    -2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-48 + 6*d - 23*d^2 - 
      18*d^3 + 8*d^4)*Nc^4, -((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (-32 - 104*d - 120*d^2 - 15*d^3 + 24*d^4)*Nc^4), 
    2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(160 + 456*d + 392*d^2 - 29*d^3 - 
      91*d^4 + 4*d^5)*Nc^4, -((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (2112 + 2920*d + 1226*d^2 - 235*d^3 - 244*d^4 + 16*d^5)*Nc^4), 
    -40*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (8 + 20*d + 15*d^2)*Nc^4, -8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (4 + 3*d)*(16 + 40*d + 39*d^2)*Nc^4, 32*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(1 + d)*(-8 + 14*d + 20*d^2 + d^3)*Nc^4}, 
   {-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
     (-16 + d^2)*Nc^4, -16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (2 + 3*d)*(4 + 3*d)*(2 - 3*d + d^2)*Nc^4, 8*(-4 + d)*(-2 + d)^5*(-1 + d)*
     d^2*(2 + 3*d)*(4 + 3*d)*(-4*d - 3*d^2 + d^3)*Nc^4, 
    8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(26*d + 9*d^2 - 14*d^3 + 
      3*d^4)*Nc^4, 8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (-20*d - 15*d^2 + 5*d^3)*Nc^4, 8*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
     (2 + 3*d)*(4 + 3*d)*(-32 + 34*d - 13*d^2 + 2*d^3)*Nc^4, 
    (-16*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
      (-104 + 70*d - 19*d^2 + 2*d^3)*Nc^4)/3, 
    (-4*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
      (-112 + 104*d - 35*d^2 + 4*d^3)*Nc^4)/3, 
    (16*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*(80 - 52*d + 4*d^2 + d^3)*
      Nc^4)/3, -24*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
     (4 + 3*d)*Nc^4, 8*(-4 + d)*(-2 + d)^6*(-1 + d)^2*d^2*(1 + 2*d)*(2 + 3*d)*
     (4 + 3*d)*Nc^4, -16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
     (3*d - 5*d^2 + d^3)*Nc^4, -8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (2*d - d^2 - 2*d^3 + d^4)*Nc^4, 8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (4 + 3*d)*(14*d + 7*d^2 - 7*d^3)*Nc^4, -8*(-4 + d)*(-2 + d)^5*(-1 + d)*
     d^2*(4 + 3*d)*(36*d + 15*d^2 - 18*d^3 + 3*d^4)*Nc^4, 
    -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
     Nc^4, -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*
     (4 + 3*d)*Nc^4, 64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
     (4 + 3*d)*(2 - d + d^2)*Nc^4}, 
   {(2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
      (4 - 30*d + 11*d^2)*Nc^4)/3, (32*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-16 + d^2)*Nc^4)/3, 
    (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
      (6 + 5*d - 45*d^2 + 16*d^3)*Nc^4)/3, 
    (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-108 + 14*d - 3*d^2 - 
       80*d^3 + 24*d^4)*Nc^4)/3, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (4 + 3*d)*(96 - 14*d - 78*d^2 - d^3 + 12*d^4)*Nc^4)/3, 
    (-16*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
      (-104 + 70*d - 19*d^2 + 2*d^3)*Nc^4)/3, 
    (16*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
      (-424 + 410*d - 149*d^2 + 22*d^3)*Nc^4)/9, 
    (8*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
      (-364 + 338*d - 110*d^2 + 13*d^3)*Nc^4)/9, 
    (-32*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*(152 - 124*d + 28*d^2 + 
       d^3)*Nc^4)/9, -8*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + 2*d)*(2 + 3*d)*
     (4 + 3*d)*Nc^4, (-16*(-10 + d)*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*
      (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*Nc^4)/3, 
    (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
      (6 + 3*d - 41*d^2 + 16*d^3)*Nc^4)/3, 
    (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(36 + 86*d + 29*d^2 - 
       44*d^3 + 4*d^4)*Nc^4)/3, (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (4 + 3*d)*(-24 + 14*d - 2*d^2 - 19*d^3 + 12*d^4)*Nc^4)/3, 
    (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-204 + 126*d + 51*d^2 - 
       126*d^3 + 36*d^4)*Nc^4)/3, (-256*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*
      d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*Nc^4)/3, 
    (320*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*
      (4 + 3*d)*Nc^4)/3, (-320*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (1 + d)*(4 + 3*d)*(2 - d + d^2)*Nc^4)/3}, 
   {((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
      (-148 + 15*d + 13*d^2)*Nc^4)/6, (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(8 - 6*d + d^2)*Nc^4)/3, 
    (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-37*d - 66*d^2 - 14*d^3 + 
       15*d^4)*Nc^4)/3, (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
      (236*d + 102*d^2 - 116*d^3 + 18*d^4)*Nc^4)/3, 
    (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-176*d - 132*d^2 + 
       50*d^3 + 6*d^4)*Nc^4)/3, (-4*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*
      (4 + 3*d)*(-112 + 104*d - 35*d^2 + 4*d^3)*Nc^4)/3, 
    (8*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*
      (-364 + 338*d - 110*d^2 + 13*d^3)*Nc^4)/9, 
    (2*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*(-568 - 436*d + 907*d^2 - 
       383*d^3 + 51*d^4)*Nc^4)/9, (-8*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
      (4 + 3*d)*(280 - 104*d - d^2 + 2*d^3)*Nc^4)/9, 
    (-2*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(-15 + 3*d)*(2 + 3*d)*
      (4 + 3*d)*Nc^4)/3, (-8*(-4 + d)^2*(-2 + d)^6*(-1 + d)*d^2*(1 + 2*d)*
      (2 + 3*d)*(4 + 3*d)*Nc^4)/3, (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (2 + 3*d)*(4 + 3*d)*(39*d - 41*d^2 + 10*d^3)*Nc^4)/3, 
    (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(32*d + 8*d^2 - 20*d^3 + 
       4*d^4)*Nc^4)/3, (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
      (134*d + 76*d^2 - 52*d^3 + 6*d^4)*Nc^4)/3, 
    (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(324*d + 144*d^2 - 
       156*d^3 + 24*d^4)*Nc^4)/3, (160*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*
      d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*Nc^4)/3, 
    (160*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*
      (4 + 3*d)*Nc^4)/3, (-16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (1 + d)*(4 + 3*d)*(20 - 4*d + 7*d^2)*Nc^4)/3}, 
   {(-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
      (-32 - 33*d + 14*d^2)*Nc^4)/3, (64*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (1 + 2*d)*(4 + 3*d)*(-2 - 3*d + 2*d^2)*Nc^4)/3, 
    (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-22*d - 15*d^2 + 7*d^3)*
      Nc^4)/3, (-8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-64*d - 114*d^2 - 
       23*d^3 + 27*d^4)*Nc^4)/3, (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (-32*d - 57*d^2 - 13*d^3 + 12*d^4)*Nc^4)/3, 
    (16*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*(80 - 52*d + 4*d^2 + d^3)*
      Nc^4)/3, (-32*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*
      (152 - 124*d + 28*d^2 + d^3)*Nc^4)/9, 
    (-8*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*(280 - 104*d - d^2 + 2*d^3)*
      Nc^4)/9, (16*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(64 + 304*d - 136*d^2 - 
       40*d^3 + 21*d^4)*Nc^4)/9, (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (1 + 2*d)*(4 + 3*d)*(-12 - 15*d + 6*d^2)*Nc^4)/3, 
    (-32*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
      (-2 - 3*d + 2*d^2)*Nc^4)/3, (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (4 + 3*d)*(-6*d - 19*d^2 + 5*d^3)*Nc^4)/3, 
    (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-16*d - 22*d^2 + d^3 + 7*d^4)*Nc^4)/
     3, (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-44*d - 67*d^2 - 11*d^3 + 
       12*d^4)*Nc^4)/3, (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (-48*d - 120*d^2 - 45*d^3 + 27*d^4)*Nc^4)/3, 
    (-128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*
      (4 + 3*d)*Nc^4)/3, (-128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (1 + d)*(2 + 3*d)*(4 + 3*d)*Nc^4)/3, 
    (256*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 7*d + 2*d^2)*
      Nc^4)/3}, {-((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
      (4 + 3*d)*(168 - 72*d + 3*d^2)*Nc^4), -16*(-4 + d)*(-2 + d)^5*(-1 + d)*
     d^2*(1 + 2*d)*(-6 + 3*d)*(2 + 3*d)*(4 + 3*d)*Nc^4, 
    2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
     (52 - 27*d + 2*d^2)*Nc^4, 2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (4 + 3*d)*(-56 - 62*d + 23*d^2 + 2*d^3)*Nc^4, 
    4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
     (40 + 44*d - 25*d^2 + d^3)*Nc^4, -24*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*Nc^4, -8*(-4 + d)*(-2 + d)^6*(-1 + d)*d^3*
     (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*Nc^4, 
    (-2*(-4 + d)^2*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(-15 + 3*d)*(2 + 3*d)*
      (4 + 3*d)*Nc^4)/3, (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
      (4 + 3*d)*(-12 - 15*d + 6*d^2)*Nc^4)/3, 4*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(192 - 124*d + 18*d^2 + d^3)*Nc^4, 
    8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
     (24 - 18*d + 3*d^2)*Nc^4, -4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
     (4 + 3*d)*(-32 + 16*d - 7*d^2 + 2*d^3)*Nc^4, -2*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(4 + 3*d)*(32 + 16*d - 26*d^2 + 5*d^3)*Nc^4, 
    4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(128 + 96*d - 105*d^2 + 
      18*d^3 + d^4)*Nc^4, -2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (4 + 3*d)*(-64 - 88*d + 25*d^2 + 4*d^3)*Nc^4, 
    192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
     (4 + 3*d)*Nc^4, 192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (2 + 3*d)*(4 + 3*d)*Nc^4, 16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(4 + 3*d)*(-16 - 24*d + d^2)*Nc^4}, 
   {-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
     (36 - 14*d + d^2)*Nc^4, -16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (2 + 3*d)*(4 + 3*d)*(54 - 23*d + d^2)*Nc^4, 4*(-4 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(22 - 10*d + d^2)*Nc^4, 
    4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
     (60 + 70*d - 41*d^2 + 3*d^3)*Nc^4, 4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(4 + 3*d)*(-8 - 12*d + 5*d^2)*Nc^4, 
    8*(-4 + d)*(-2 + d)^6*(-1 + d)^2*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*Nc^4, 
    (-16*(-10 + d)*(-4 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
      (4 + 3*d)*Nc^4)/3, (-8*(-4 + d)^2*(-2 + d)^6*(-1 + d)*d^2*(1 + 2*d)*
      (2 + 3*d)*(4 + 3*d)*Nc^4)/3, (-32*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (1 + 2*d)*(4 + 3*d)*(-2 - 3*d + 2*d^2)*Nc^4)/3, 
    8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
     (24 - 18*d + 3*d^2)*Nc^4, 8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
     (4 + 3*d)*(216 - 142*d + 21*d^2 + d^3)*Nc^4, -8*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-56 + 38*d - 10*d^2 + d^3)*Nc^4, 
    -4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(144 + 132*d - 130*d^2 + 
      21*d^3 + d^4)*Nc^4, 4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
     (32 + 16*d - 26*d^2 + 5*d^3)*Nc^4, -4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(4 + 3*d)*(36 + 60*d - 33*d^2 + 3*d^3)*Nc^4, 
    -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
     (4 + 3*d)*Nc^4, 384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (2 + 3*d)*(4 + 3*d)*Nc^4, 32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(4 + 3*d)*(-16 - 24*d + d^2)*Nc^4}, 
   {(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
     (28 - 37*d + 8*d^2)*Nc^4, 16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (2 + 3*d)*(4 + 3*d)*(2 - 2*d + d^2)*Nc^4, -2*(-4 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(42 + 9*d - 47*d^2 + 12*d^3)*Nc^4, 
    -2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(60 + 114*d + 6*d^2 - 
      69*d^3 + 20*d^4)*Nc^4, -2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (-48 + 6*d - 23*d^2 - 18*d^3 + 8*d^4)*Nc^4, -16*(-4 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*(3*d - 5*d^2 + d^3)*Nc^4, 
    (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
      (6 + 3*d - 41*d^2 + 16*d^3)*Nc^4)/3, 
    (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
      (39*d - 41*d^2 + 10*d^3)*Nc^4)/3, (16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (4 + 3*d)*(-6*d - 19*d^2 + 5*d^3)*Nc^4)/3, -4*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(2 + 3*d)*(4 + 3*d)*(-32 + 16*d - 7*d^2 + 2*d^3)*Nc^4, 
    -8*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*
     (-56 + 38*d - 10*d^2 + d^3)*Nc^4, 4*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*
     (4 + 3*d)*(8 - 322*d + 249*d^2 - 81*d^3 + 12*d^4)*Nc^4, 
    2*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-48 - 220*d - 62*d^2 + 114*d^3 - 
      37*d^4 + 4*d^5)*Nc^4, -2*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (64 - 176*d - 130*d^2 + 79*d^3 - 26*d^4 + 8*d^5)*Nc^4, 
    2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(172 + 154*d - 8*d^2 - 
      103*d^3 + 28*d^4)*Nc^4, -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (-1 + 2*d)*(2 + 3*d)*(4 + 3*d)*Nc^4, -32*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*Nc^4, 
    -32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (2 - 3*d - 10*d^2 + 4*d^3)*Nc^4}, 
   {((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
      (48 + 48*d - 25*d^2 + 2*d^3)*Nc^4)/2, 8*(-4 + d)*(-2 + d)^5*(-1 + d)*
     d^2*(1 + 2*d)*(4 + 3*d)*(36 + 42*d - 23*d^2 + d^3)*Nc^4, 
    -((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(44 + 90*d + 40*d^2 - 
       35*d^3 + 4*d^4)*Nc^4), -((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (240 + 700*d + 670*d^2 - 5*d^3 - 149*d^4 + 12*d^5)*Nc^4), 
    -((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-32 - 104*d - 120*d^2 - 15*d^3 + 
       24*d^4)*Nc^4), -8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (2*d - d^2 - 2*d^3 + d^4)*Nc^4, (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (4 + 3*d)*(36 + 86*d + 29*d^2 - 44*d^3 + 4*d^4)*Nc^4)/3, 
    (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(32*d + 8*d^2 - 20*d^3 + 
       4*d^4)*Nc^4)/3, (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (-16*d - 22*d^2 + d^3 + 7*d^4)*Nc^4)/3, -2*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(4 + 3*d)*(32 + 16*d - 26*d^2 + 5*d^3)*Nc^4, 
    -4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(144 + 132*d - 130*d^2 + 
      21*d^3 + d^4)*Nc^4, 2*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (-48 - 220*d - 62*d^2 + 114*d^3 - 37*d^4 + 4*d^5)*Nc^4, 
    (-2 + d)^5*(-1 + d)*d^2*(576 + 1536*d + 1188*d^2 - 362*d^3 - 367*d^4 + 
      89*d^5 + 4*d^6)*Nc^4, -((-2 + d)^5*(-1 + d)*d^2*
      (128 + 288*d + 120*d^2 - 118*d^3 - 47*d^4 + 16*d^5)*Nc^4), 
    (-2 + d)^5*(-1 + d)*d^2*(-576 - 1824*d - 1668*d^2 + 528*d^3 + 471*d^4 - 
      165*d^5 + 12*d^6)*Nc^4, 8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (4 + 3*d)*(16 + 32*d + 25*d^2)*Nc^4, -8*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(4 + 3*d)*(20 + 58*d + 47*d^2)*Nc^4, 
    -16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(-24 - 94*d - 119*d^2 - 
      44*d^3 + 2*d^4)*Nc^4}, {-((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
      (4 + 3*d)*(112 + 114*d - 70*d^2 + 3*d^3)*Nc^4), 
    -8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
     (-8 - 6*d + 5*d^2)*Nc^4, (-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (104 + 206*d + 73*d^2 - 102*d^3 + 8*d^4)*Nc^4, 
    (-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-224 - 640*d - 562*d^2 - 37*d^3 + 
      90*d^4 + 8*d^5)*Nc^4, 2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (160 + 456*d + 392*d^2 - 29*d^3 - 91*d^4 + 4*d^5)*Nc^4, 
    8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(14*d + 7*d^2 - 7*d^3)*Nc^4, 
    (-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-24 + 14*d - 2*d^2 - 
       19*d^3 + 12*d^4)*Nc^4)/3, (-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (4 + 3*d)*(134*d + 76*d^2 - 52*d^3 + 6*d^4)*Nc^4)/3, 
    (-16*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-44*d - 67*d^2 - 11*d^3 + 12*d^4)*
      Nc^4)/3, 4*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
     (128 + 96*d - 105*d^2 + 18*d^3 + d^4)*Nc^4, 4*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(4 + 3*d)*(32 + 16*d - 26*d^2 + 5*d^3)*Nc^4, 
    -2*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(64 - 176*d - 130*d^2 + 79*d^3 - 
      26*d^4 + 8*d^5)*Nc^4, -((-2 + d)^5*(-1 + d)*d^2*
      (128 + 288*d + 120*d^2 - 118*d^3 - 47*d^4 + 16*d^5)*Nc^4), 
    2*(-2 + d)^5*(-1 + d)*d^2*(512 + 1280*d + 804*d^2 - 377*d^3 - 250*d^4 + 
      77*d^5 + 4*d^6)*Nc^4, -((-2 + d)^5*(-1 + d)*d^2*
      (1024 + 2944*d + 2320*d^2 - 384*d^3 - 531*d^4 + 44*d^5 + 16*d^6)*Nc^4), 
    8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(8 + 52*d + 47*d^2)*
     Nc^4, 8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (8 + 52*d + 47*d^2)*Nc^4, 32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*
     (1 + d)*(-32 - 24*d + d^2)*Nc^4}, 
   {((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
      (312 + 414*d - 225*d^2 + 18*d^3)*Nc^4)/2, 8*(-4 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-36 - 60*d + 15*d^2 + 3*d^3)*Nc^4, 
    -((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(60 + 374*d + 270*d^2 - 
       217*d^3 + 28*d^4)*Nc^4), -((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (-1584 - 2196*d - 760*d^2 + 25*d^3 + 21*d^4 + 52*d^5)*Nc^4), 
    -((-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(2112 + 2920*d + 1226*d^2 - 235*d^3 - 
       244*d^4 + 16*d^5)*Nc^4), -8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (36*d + 15*d^2 - 18*d^3 + 3*d^4)*Nc^4, 
    (4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-204 + 126*d + 51*d^2 - 
       126*d^3 + 36*d^4)*Nc^4)/3, (2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (4 + 3*d)*(324*d + 144*d^2 - 156*d^3 + 24*d^4)*Nc^4)/3, 
    (8*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(-48*d - 120*d^2 - 45*d^3 + 27*d^4)*
      Nc^4)/3, -2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
     (-64 - 88*d + 25*d^2 + 4*d^3)*Nc^4, -4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(4 + 3*d)*(36 + 60*d - 33*d^2 + 3*d^3)*Nc^4, 
    2*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(172 + 154*d - 8*d^2 - 
      103*d^3 + 28*d^4)*Nc^4, (-2 + d)^5*(-1 + d)*d^2*
     (-576 - 1824*d - 1668*d^2 + 528*d^3 + 471*d^4 - 165*d^5 + 12*d^6)*Nc^4, 
    -((-2 + d)^5*(-1 + d)*d^2*(1024 + 2944*d + 2320*d^2 - 384*d^3 - 531*d^4 + 
       44*d^5 + 16*d^6)*Nc^4), (-2 + d)^5*(-1 + d)*d^2*
     (16448 + 12544*d - 3740*d^2 - 1862*d^3 + 841*d^4 - 359*d^5 + 68*d^6)*
     Nc^4, -8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (96 + 136*d + 79*d^2)*Nc^4, -8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (4 + 3*d)*(-12 + 10*d + 7*d^2)*Nc^4, -16*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(72 + 42*d - 61*d^2 - 30*d^3 + 10*d^4)*Nc^4}, 
   {160*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
     (4 + 3*d)*Nc^4, -640*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (2 + 3*d)*(4 + 3*d)*Nc^4, -32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (2 + 3*d)*(4 + 3*d)*(1 + 6*d)*Nc^4, 8*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(4 + 3*d)*(48 + 128*d + 87*d^2)*Nc^4, 
    -40*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (8 + 20*d + 15*d^2)*Nc^4, -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (1 + d)*(2 + 3*d)*(4 + 3*d)*Nc^4, (-256*(-4 + d)*(-3 + d)*(-2 + d)^5*
      (-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*Nc^4)/3, 
    (160*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*
      (4 + 3*d)*Nc^4)/3, (-128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (1 + d)*(2 + 3*d)*(4 + 3*d)*Nc^4)/3, 192*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*Nc^4, 
    -192*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
     (4 + 3*d)*Nc^4, -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(-1 + 2*d)*
     (2 + 3*d)*(4 + 3*d)*Nc^4, 8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (4 + 3*d)*(16 + 32*d + 25*d^2)*Nc^4, 8*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(4 + 3*d)*(8 + 52*d + 47*d^2)*Nc^4, 
    -8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (96 + 136*d + 79*d^2)*Nc^4, 1536*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*
     d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*Nc^4, 0, 0}, 
   {160*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
     (4 + 3*d)*Nc^4, 512*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (2 + 3*d)*(4 + 3*d)*Nc^4, -80*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 3*d)*(2 + 3*d)*(4 + 3*d)*Nc^4, -8*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(4 + 3*d)*(12 + 22*d + 21*d^2)*Nc^4, 
    -8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (16 + 40*d + 39*d^2)*Nc^4, -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (1 + d)*(2 + 3*d)*(4 + 3*d)*Nc^4, (320*(-4 + d)*(-3 + d)*(-2 + d)^5*
      (-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*Nc^4)/3, 
    (160*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*
      (4 + 3*d)*Nc^4)/3, (-128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (1 + d)*(2 + 3*d)*(4 + 3*d)*Nc^4)/3, 192*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*(4 + 3*d)*Nc^4, 
    384*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(2 + 3*d)*
     (4 + 3*d)*Nc^4, -32*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (2 + 3*d)*(4 + 3*d)*Nc^4, -8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (4 + 3*d)*(20 + 58*d + 47*d^2)*Nc^4, 8*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(4 + 3*d)*(8 + 52*d + 47*d^2)*Nc^4, 
    -8*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (-12 + 10*d + 7*d^2)*Nc^4, 0, 1920*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*
     d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*Nc^4, -1152*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*Nc^4}, 
   {-20*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*
     (8 + 12*d + d^2)*Nc^4, -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (1 + 2*d)*(4 + 3*d)*(8 + 12*d + d^2)*Nc^4, 16*(-4 + d)*(-3 + d)*
     (-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*(2 + 15*d + 4*d^2)*Nc^4, 
    16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(40 + 50*d + 9*d^2 + 4*d^3 + 
      8*d^4)*Nc^4, 32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
     (-8 + 14*d + 20*d^2 + d^3)*Nc^4, 64*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(1 + d)*(4 + 3*d)*(2 - d + d^2)*Nc^4, 
    (-320*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*
      (2 - d + d^2)*Nc^4)/3, (-16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
      (1 + d)*(4 + 3*d)*(20 - 4*d + 7*d^2)*Nc^4)/3, 
    (256*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 7*d + 2*d^2)*
      Nc^4)/3, 16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + 2*d)*
     (4 + 3*d)*(-16 - 24*d + d^2)*Nc^4, 32*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(1 + 2*d)*(4 + 3*d)*(-16 - 24*d + d^2)*Nc^4, 
    -32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (2 - 3*d - 10*d^2 + 4*d^3)*Nc^4, -16*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(-24 - 94*d - 119*d^2 - 44*d^3 + 2*d^4)*Nc^4, 
    32*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(-32 - 24*d + d^2)*
     Nc^4, -16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (72 + 42*d - 61*d^2 - 30*d^3 + 10*d^4)*Nc^4, 0, 
    -1152*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*
     (4 + 3*d)*Nc^4, 128*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*
     (2 + d)*(28 + 33*d + 3*d^2)*Nc^4}}, 
  {{4*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(64 + 64*d - 66*d^2 + 10*d^3 + d^4)*
     Nc^4, 4*(-4 + d)^2*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*
     Nc^4, 0, -4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (32 + 36*d - 20*d^2 + d^3)*Nc^4, 4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (4 + 3*d)*(-8 - 14*d + 4*d^2 + d^3)*Nc^4, -16*(-4 + d)*(-3 + d)*
     (-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-8 - 12*d + d^2)*Nc^4}, 
   {4*(-4 + d)^2*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(2 + 3*d)*(4 + 3*d)*Nc^4, 
    16*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(-8 + 3*d)*(2 + 3*d)*
     (4 + 3*d)*Nc^4, 16*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*
     (4 + 3*d)*Nc^4, -4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + d)*
     (2 + 3*d)*(4 + 3*d)*Nc^4, -4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (4 + d)*(2 + 3*d)*(4 + 3*d)*Nc^4, -64*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*Nc^4}, 
   {0, 16*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*(4 + 3*d)*Nc^4, 
    8*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*(-8 + 3*d^2)*Nc^4, 
    0, -16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(4 + 3*d)*Nc^4, 
    -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*(4 + 3*d)*Nc^4}, 
   {-4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(32 + 36*d - 20*d^2 + d^3)*
     Nc^4, -4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + d)*(2 + 3*d)*
     (4 + 3*d)*Nc^4, 0, 4*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (160 + 128*d - 134*d^2 + 22*d^3 + d^4)*Nc^4, -4*(-4 + d)^2*(-2 + d)^5*
     (-1 + d)*d^2*(4 + 3*d)*(-4 - 6*d + d^2)*Nc^4, 
    16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(8 + 12*d + d^2)*
     Nc^4}, {4*(-4 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (-8 - 14*d + 4*d^2 + d^3)*Nc^4, -4*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*
     d^2*(4 + d)*(2 + 3*d)*(4 + 3*d)*Nc^4, -16*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^3*(1 + d)*(4 + 3*d)*Nc^4, -4*(-4 + d)^2*(-2 + d)^5*(-1 + d)*
     d^2*(4 + 3*d)*(-4 - 6*d + d^2)*Nc^4, 4*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (-2 - 2*d + d^2)*(-32 + 5*d^2)*Nc^4, 16*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(4 + 3*d)*(8 + 12*d + d^2)*Nc^4}, 
   {-16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*(-8 - 12*d + d^2)*
     Nc^4, -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(1 + d)*(2 + 3*d)*
     (4 + 3*d)*Nc^4, -64*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^3*(1 + d)*
     (4 + 3*d)*Nc^4, 16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*(4 + 3*d)*
     (8 + 12*d + d^2)*Nc^4, 16*(-4 + d)*(-3 + d)*(-2 + d)^5*(-1 + d)*d^2*
     (4 + 3*d)*(8 + 12*d + d^2)*Nc^4, 256*(-4 + d)*(-3 + d)*(-2 + d)^5*
     (-1 + d)*d^2*(1 + d)*(2 + d)*(4 + 3*d)*Nc^4}}}, 
 {{{(-22*Nc)/3, (5*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(32*Nc)/3, 4*Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(32*Nc)/3, (-5*Nc)/6, (10*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (-2*Nc)/3, -Nc/2, 0}, {0, Nc/3, (4*Nc)/3, (26*Nc)/3, (-4*Nc)/3, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, (-41*Nc)/36, (-23*Nc)/18, (-7*Nc)/6}, 
   {(16*Nc)/3, (-5*Nc)/6, (4*Nc)/3, (-20*Nc)/3, 2*Nc, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, (19*Nc)/36, (13*Nc)/18, (5*Nc)/6}, {0, 0, 0, 0, 0, (8*Nc)/3, 
    (-3*Nc)/2, 0, 0, 0, 0, 0, 0, 0, 0, -Nc/9, (13*Nc)/36, 0}, 
   {0, 0, 0, 0, 0, (-10*Nc)/3, (-17*Nc)/6, 0, 0, 0, 0, 0, 0, 0, 0, -Nc/27, 
    (49*Nc)/108, 0}, {0, 0, 0, 0, 0, (-5*Nc)/12, (-3*Nc)/4, (19*Nc)/6, 0, 0, 
    0, 0, 0, 0, 0, (-143*Nc)/432, (-41*Nc)/216, 0}, 
   {0, 0, 0, 0, 0, Nc/3, Nc, -2*Nc, (14*Nc)/3, 0, 0, 0, 0, 0, 0, (43*Nc)/108, 
    (14*Nc)/27, Nc/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (-19*Nc)/3, Nc, 0, 0, 0, 
    0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Nc, 2*Nc, 0, 0, 0, 0, 0, 0, 
    0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 8*Nc, -Nc, (5*Nc)/3, 0, 0, 0, (-19*Nc)/9, 
    (-29*Nc)/36, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*Nc)/15, (4*Nc)/5, Nc/30, 
    (38*Nc)/5, -Nc/3, (2*Nc)/15, -Nc/120, -Nc/40, -Nc/30}, 
   {0, 0, 0, 0, 0, 0, 0, 0, 0, (-52*Nc)/15, (3*Nc)/10, (-2*Nc)/15, (-2*Nc)/5, 
    3*Nc, (-8*Nc)/15, -Nc/120, Nc/10, Nc/20}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
    (128*Nc)/15, (4*Nc)/5, (28*Nc)/15, (28*Nc)/5, (-56*Nc)/3, (-43*Nc)/15, 
    (-27*Nc)/40, (-11*Nc)/40, (-19*Nc)/20}, {(32*Nc*\[Epsilon])/3, 
    (-4*Nc*\[Epsilon])/3, 0, 0, 0, (20*Nc*\[Epsilon])/3, -4*Nc*\[Epsilon], 0, 
    0, (32*Nc*\[Epsilon])/3, (-28*Nc*\[Epsilon])/3, (28*Nc*\[Epsilon])/3, 0, 
    0, 0, (-4*Nc)/3, (-16*Nc)/3, 0}, {0, 2*Nc*\[Epsilon], 0, 0, 0, 
    (-2*Nc*\[Epsilon])/3, 0, 0, 0, (-4*Nc*\[Epsilon])/3, 
    (14*Nc*\[Epsilon])/3, (-2*Nc*\[Epsilon])/3, 0, 0, 0, (-20*Nc)/3, 2*Nc, 
    0}, {0, (-4*Nc*\[Epsilon])/3, 0, (-8*Nc*\[Epsilon])/3, 
    (8*Nc*\[Epsilon])/3, (4*Nc*\[Epsilon])/9, -3*Nc*\[Epsilon], 
    (20*Nc*\[Epsilon])/3, (-28*Nc*\[Epsilon])/3, (52*Nc*\[Epsilon])/9, 0, 
    (2*Nc*\[Epsilon])/9, (56*Nc*\[Epsilon])/3, (-116*Nc*\[Epsilon])/9, 
    (-28*Nc*\[Epsilon])/9, 4*Nc, 2*Nc, (16*Nc)/3}}, 
  {{(10*Nc)/3, 0, 0, 0, 0, Nc/6}, {0, (7*Nc)/6, 0, 0, 0, 0}, 
   {0, -2*Nc, (31*Nc)/6, 0, 0, -Nc/8}, {0, 0, 0, Nc/15, (-2*Nc)/5, 
    (19*Nc)/60}, {0, 0, 0, (-3*Nc)/5, (18*Nc)/5, (13*Nc)/20}, 
   {(-16*Nc*\[Epsilon])/3, 0, -6*Nc*\[Epsilon], (8*Nc*\[Epsilon])/3, 
    (-28*Nc*\[Epsilon])/3, (8*Nc)/3}}}}


==> anc/D10L5str.txt <==
{{5*tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[F, "34"], 
     Subscript[F, "35"], Subscript[F, "45"]] - 
   5*tr[Subscript[F, "12"], Subscript[F, "13"], Subscript[F, "24"], 
     Subscript[F, "35"], Subscript[F, "45"]] + tr[Subscript[F, "12"], 
    Subscript[F, "13"], Subscript[F, "34"], Subscript[F, "45"], 
    Subscript[F, "25"]], 
  (5*tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[F, "34"], 
      Subscript[F, "35"], Subscript[F, "45"]])/2 - 
   3*tr[Subscript[F, "12"], Subscript[F, "13"], Subscript[F, "24"], 
     Subscript[F, "35"], Subscript[F, "45"]] + tr[Subscript[F, "12"], 
    Subscript[F, "13"], Subscript[F, "24"], Subscript[F, "45"], 
    Subscript[F, "35"]], 
  (3*tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[F, "34"], 
      Subscript[F, "35"], Subscript[F, "45"]])/2 - 
   2*tr[Subscript[F, "12"], Subscript[F, "13"], Subscript[F, "24"], 
     Subscript[F, "35"], Subscript[F, "45"]] - tr[Subscript[F, "12"], 
    Subscript[F, "13"], Subscript[F, "24"], Subscript[F, "45"], 
    Subscript[F, "35"]] + tr[Subscript[F, "12"], Subscript[F, "13"], 
    Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "25"]], 
  tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[F, "34"], 
    Subscript[F, "35"], Subscript[F, "45"]] - 
   2*tr[Subscript[F, "12"], Subscript[F, "13"], Subscript[F, "24"], 
     Subscript[F, "35"], Subscript[F, "45"]] - 
   2*tr[Subscript[F, "12"], Subscript[F, "13"], Subscript[F, "24"], 
     Subscript[F, "45"], Subscript[F, "35"]], 
  4*tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[F, "34"], 
     Subscript[F, "35"], Subscript[F, "45"]] - 
   6*tr[Subscript[F, "12"], Subscript[F, "13"], Subscript[F, "24"], 
     Subscript[F, "35"], Subscript[F, "45"]] - 
   2*tr[Subscript[F, "12"], Subscript[F, "13"], Subscript[F, "24"], 
     Subscript[F, "45"], Subscript[F, "35"]] + 
   2*tr[Subscript[F, "12"], Subscript[F, "13"], Subscript[F, "34"], 
     Subscript[F, "45"], Subscript[F, "25"]] + 
   2*tr[Subscript[F, "12"], Subscript[F, "13"], Subscript[F, "45"], 
     Subscript[F, "23"], Subscript[F, "45"]] + 
   2*tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[F, "15"], 
     Subscript[F, "23"], Subscript[F, "45"]], 
  -5*tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[F, "34"], 
     Subscript[F, "35"], Subscript[F, "45"]] + 
   10*tr[Subscript[F, "12"], Subscript[F, "13"], Subscript[F, "24"], 
     Subscript[F, "45"], Subscript[F, "35"]] - 
   4*tr[Subscript[F, "12"], Subscript[F, "13"], Subscript[F, "34"], 
     Subscript[F, "45"], Subscript[F, "25"]] + 
   5*tr[Subscript[F, "12"], Subscript[F, "13"], Subscript[F, "45"], 
     Subscript[F, "23"], Subscript[F, "45"]] + 
   2*tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[F, "15"], 
     Subscript[F, "23"], Subscript[F, "45"]]}, 
 {{20*(-2 + d)^6*(-1 + d)*d*(-3584 + 3184*d - 812*d^2 + 5*d^3 + 15*d^4)*Nc^5, 
   10*(-2 + d)^6*(-1 + d)*d*(-2560 + 2256*d - 484*d^2 - 57*d^3 + 21*d^4)*
    Nc^5, 10*(-4 + d)*(-2 + d)^6*(-1 + d)*d*(960 - 624*d + 93*d^2 + 3*d^3)*
    Nc^5, 20*(-4 + d)*(-2 + d)^6*(-1 + d)*d*(320 - 208*d + 31*d^2 + d^3)*
    Nc^5, 640*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5, 
   -560*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5}, 
  {10*(-2 + d)^6*(-1 + d)*d*(-2560 + 2256*d - 484*d^2 - 57*d^3 + 21*d^4)*
    Nc^5, 10*(-2 + d)^6*(-1 + d)*d*(-896 + 776*d - 98*d^2 - 65*d^3 + 15*d^4)*
    Nc^5, 20*(-4 + d)*(-2 + d)^6*(-1 + d)*d*(176 - 115*d + 16*d^2 + d^3)*
    Nc^5, 4*(-4 + d)*(-2 + d)^6*(-1 + d)*d*(544 - 358*d + 45*d^2 + 5*d^3)*
    Nc^5, 288*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5, 
   -120*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5}, 
  {10*(-4 + d)*(-2 + d)^6*(-1 + d)*d*(960 - 624*d + 93*d^2 + 3*d^3)*Nc^5, 
   20*(-4 + d)*(-2 + d)^6*(-1 + d)*d*(176 - 115*d + 16*d^2 + d^3)*Nc^5, 
   2*(-2 + d)^6*(-1 + d)*d*(-10112 + 9032*d - 2618*d^2 + 223*d^3 + 7*d^4)*
    Nc^5, 8*(-2 + d)^6*(-1 + d)*d*(-1728 + 1548*d - 459*d^2 + 45*d^3)*Nc^5, 
   288*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5, 
   -360*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5}, 
  {20*(-4 + d)*(-2 + d)^6*(-1 + d)*d*(320 - 208*d + 31*d^2 + d^3)*Nc^5, 
   4*(-4 + d)*(-2 + d)^6*(-1 + d)*d*(544 - 358*d + 45*d^2 + 5*d^3)*Nc^5, 
   8*(-2 + d)^6*(-1 + d)*d*(-1728 + 1548*d - 459*d^2 + 45*d^3)*Nc^5, 
   8*(-2 + d)^6*(-1 + d)*d*(-896 + 776*d - 170*d^2 - 17*d^3 + 7*d^4)*Nc^5, 
   192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5, 
   -240*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5}, 
  {640*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5, 
   288*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5, 
   288*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5, 
   192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5, 
   960*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5, 
   -480*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5}, 
  {-560*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5, 
   -120*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5, 
   -360*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5, 
   -240*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5, 
   -480*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5, 
   2400*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d*(-16 + 5*d)*Nc^5}}, 
 {{(-44*Nc)/3, 20*Nc, 0, 0, (25*Nc)/9, (-55*Nc)/9}, 
  {-18*Nc, (76*Nc)/3, 0, 0, (20*Nc)/9, (-38*Nc)/9}, 
  {0, 0, (5*Nc)/3, Nc/2, Nc/3, (-5*Nc)/3}, {0, 0, 2*Nc, 5*Nc, (-4*Nc)/9, 
   (-8*Nc)/9}, {(28*Nc*\[Epsilon])/3, (-34*Nc*\[Epsilon])/3, 
   (20*Nc*\[Epsilon])/3, -(Nc*\[Epsilon]), (-2*Nc)/9, (-52*Nc)/9}, 
  {(-35*Nc*\[Epsilon])/3, (50*Nc*\[Epsilon])/3, (-10*Nc*\[Epsilon])/3, 
   (5*Nc*\[Epsilon])/2, (-110*Nc)/9, (38*Nc)/9}}}


==> anc/D12L5strEva.txt <==
{{{16*tr[Subscript[F, "34"], Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 64*tr[Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    128*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 48*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] - 
    128*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 320*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "53"], Subscript[F, "46"], Subscript[F, "12"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "43"], Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 64*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    64*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 128*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    48*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 64*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    128*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 32*tr[Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    32*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 128*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    64*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 128*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    192*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 64*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    64*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 64*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    128*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 64*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    64*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 32*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    64*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 128*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    32*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "52"], Subscript[F, "65"], 
      Subscript[F, "16"]] - 64*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    192*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 64*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    128*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 64*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    64*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 64*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    64*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 192*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "62"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    192*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 192*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[F, "16"]] - 
    128*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 128*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    128*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 64*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    64*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 128*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    128*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 320*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    96*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 96*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    96*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 96*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    128*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 128*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    320*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 64*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    128*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 64*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    192*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 64*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] - 
    64*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 128*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    192*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 128*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "42"], 
      Subscript[F, "65"], Subscript[F, "16"]] - 
    128*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 320*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "62"], 
      Subscript[F, "45"], Subscript[F, "16"]] + 
    320*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 96*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    160*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 128*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "16"]] + 
    192*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 64*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    64*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 96*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    64*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 64*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    64*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 128*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    32*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 64*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] - 
    64*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 64*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    128*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "52"], Subscript[F, "45"], 
      Subscript[F, "16"]] - 64*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    128*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 48*tr[Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[F, "46"], Subscript[F, "12"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]], 16*tr[Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    16*tr[Subscript[F, "34"], Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 48*tr[Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 48*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    80*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    48*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "63"], Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 48*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    32*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 32*tr[Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    48*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    48*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 32*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 48*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    48*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "65"], Subscript[F, "16"]] - 
    24*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 32*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 48*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 64*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    64*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 64*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] + 
    32*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "62"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 32*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    32*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "16"]] - 48*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    48*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 48*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    64*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 64*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[F, "16"]] - 
    48*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 48*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] - 
    80*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 48*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    48*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 80*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    64*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 48*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 32*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    64*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    48*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 32*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    48*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "42"], Subscript[F, "65"], 
      Subscript[F, "16"]] - 48*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    80*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "62"], Subscript[F, "45"], 
      Subscript[F, "16"]] + 80*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 40*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    48*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 32*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    80*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 80*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 80*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 48*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    32*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] - 
    24*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 80*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 48*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "45"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 48*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]], 
   -8*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 64*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    32*tr[Subscript[F, "34"], Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 96*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] - 
    16*tr[Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 64*tr[Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 64*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    32*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 64*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    160*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 40*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    128*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 64*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "43"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 32*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    16*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 48*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] + 
    64*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 32*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    32*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 32*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    32*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 32*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    32*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 64*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    32*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 64*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    96*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 96*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    64*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 64*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    32*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 48*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "52"], Subscript[F, "65"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    32*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 64*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    32*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 32*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    32*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 32*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    32*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 64*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "62"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    96*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 64*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[F, "16"]] - 
    64*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 96*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    32*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 64*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    32*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 64*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    32*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 32*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[F, "16"]] - 
    32*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 96*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] - 
    160*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 48*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    80*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 32*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    48*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 64*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    96*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 64*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] + 
    64*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 32*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    64*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 96*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    96*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 32*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    64*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 32*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] - 
    32*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 96*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    64*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 32*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "42"], 
      Subscript[F, "65"], Subscript[F, "16"]] - 
    32*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 96*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "62"], 
      Subscript[F, "45"], Subscript[F, "16"]] + 
    64*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 80*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    48*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 96*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "16"]] + 
    64*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 32*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    32*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 32*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    48*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 32*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    64*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 64*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    64*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    96*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 32*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    32*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 32*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    96*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 32*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "45"], Subscript[F, "16"]] - 
    64*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 32*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 16*tr[Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    16*tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]], 
   2*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 10*tr[Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "56"], Subscript[F, "12"]] + 
    24*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    16*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 40*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "56"], Subscript[F, "12"]] - 
    6*tr[Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 24*tr[Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 24*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    6*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 24*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    40*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 10*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    48*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 24*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    6*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "43"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    16*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] + 
    24*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 24*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    32*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 24*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    24*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 24*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "52"], Subscript[F, "65"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 24*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 32*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 32*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 40*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] + 
    24*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "62"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    24*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "16"]] - 24*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    24*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    24*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 32*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 32*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 40*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 20*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    12*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    24*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    24*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 24*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 24*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 24*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 32*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 24*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "42"], Subscript[F, "65"], 
      Subscript[F, "16"]] - 32*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "62"], Subscript[F, "45"], 
      Subscript[F, "16"]] + 24*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    20*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 24*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    40*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 32*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    40*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 24*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    24*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 24*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] - 
    32*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 32*tr[Subscript[D, "1"]*Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    40*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "45"], Subscript[F, "16"]] - 
    24*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    2*tr[Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 6*tr[Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    6*tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]], 
   -2*tr[Subscript[F, "34"], Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "56"], Subscript[F, "12"]] - 
    16*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 2*tr[Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    16*tr[Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    16*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    48*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "63"], Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 32*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "43"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 12*tr[Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 12*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 24*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    24*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    24*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] - 
    12*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "65"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] + 
    24*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "62"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "16"]] + 24*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    24*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 24*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    24*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 24*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    24*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 32*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 24*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 24*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "42"], 
      Subscript[F, "65"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "62"], 
      Subscript[F, "45"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    24*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "32"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "63"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 24*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    24*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 12*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    24*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "45"], Subscript[F, "16"]] + 
    24*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    2*tr[Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]], -tr[Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    2*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[F, "34"], Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    4*tr[Subscript[F, "34"], Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
      Subscript[F, "43"], Subscript[F, "65"], Subscript[F, "56"], 
     Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    6*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "65"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "42"], 
      Subscript[F, "65"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 24*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    12*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 6*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "12"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 12*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "52"], Subscript[F, "45"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "42"], Subscript[F, "16"]] - tr[Subscript[F, "64"], 
     Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
     Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    2*tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + tr[Subscript[D, "2"]*Subscript[F, "64"], 
     Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "53"], 
     Subscript[F, "46"], Subscript[F, "12"]], 
   4*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[F, "34"], Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] - 
    16*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 2*tr[Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "43"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    24*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] + 
    24*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 12*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "52"], Subscript[F, "65"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 24*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 40*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 24*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "12"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "12"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "42"], 
      Subscript[F, "65"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "62"], 
      Subscript[F, "45"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "16"]] - 
    48*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 32*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 32*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    32*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    24*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 32*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 32*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "52"], Subscript[F, "45"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]], 
   -16*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 32*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 48*tr[Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 16*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    32*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    32*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "43"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 32*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] - 
    32*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    32*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "62"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 32*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    32*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 32*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    32*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 32*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] + 
    96*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    32*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    24*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    32*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 32*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    48*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 32*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    32*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 32*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    32*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "42"], 
      Subscript[F, "65"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 64*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "62"], 
      Subscript[F, "45"], Subscript[F, "16"]] - 
    48*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 32*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    32*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "16"]] - 
    32*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 24*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    32*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    32*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "45"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]], 
   -4*tr[Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 16*tr[Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 32*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "43"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 32*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "62"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    32*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    32*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    32*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 32*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 32*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "42"], Subscript[F, "65"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    32*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "62"], Subscript[F, "45"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 32*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 32*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "45"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]], 
   -tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
     Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "56"], 
     Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    2*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 2*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "52"], Subscript[F, "65"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "42"], 
      Subscript[F, "65"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "62"], Subscript[F, "45"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "45"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + tr[Subscript[F, "64"], 
     Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
     Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
     Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
     Subscript[F, "12"]] + 2*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]], 
   -8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 32*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    32*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "12"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]], 
   -tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 4*tr[Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    4*tr[Subscript[F, "34"], Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 12*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "53"], Subscript[F, "46"], Subscript[F, "12"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - tr[Subscript[D, "1"]*Subscript[F, "34"], 
     Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
     Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "63"], Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] + 
    12*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 2*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    12*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "12"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]], 
   -4*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] - 
    tr[Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "56"], 
     Subscript[F, "12"]] - 8*tr[Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] - tr[Subscript[D, "1"]*Subscript[F, "34"], 
     Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "43"], 
     Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    2*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "62"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 2*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    2*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 12*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 12*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "42"], 
      Subscript[F, "65"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "62"], Subscript[F, "45"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    2*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "12"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "52"], Subscript[F, "45"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]], 
   -4*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 16*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    16*tr[Subscript[F, "34"], Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    16*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 32*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 32*tr[Subscript[F, "53"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "12"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 32*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 32*tr[Subscript[F, "63"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "12"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]], 4*tr[Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "53"], Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 2*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 2*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 12*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] - 
    2*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    12*tr[Subscript[D, "12"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "12"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 2*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 2*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "12"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + tr[Subscript[F, "64"], Subscript[F, "35"], 
     Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
      Subscript[F, "46"], Subscript[F, "12"]] - tr[Subscript[F, "64"], 
     Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
     Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
     Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
     Subscript[F, "12"]] + tr[Subscript[D, "2"]*Subscript[F, "64"], 
     Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
     Subscript[F, "46"], Subscript[F, "12"]], 
   -16*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 2*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[D, "12"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "12"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    4*tr[Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]], 
   -4*tr[Subscript[F, "34"], Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[F, "34"], Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "43"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    32*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 2*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]], 
   -2*tr[Subscript[F, "34"], Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 2*tr[Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 16*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "43"], Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]], 
   -2*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 4*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    2*tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 2*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "52"], Subscript[F, "65"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    12*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    2*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 2*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "12"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 2*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 2*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "12"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]], 
   -tr[Subscript[F, "34"], Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "56"], Subscript[F, "12"]] - 
    4*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 4*tr[Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
      Subscript[F, "43"], Subscript[F, "65"], Subscript[F, "56"], 
     Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    4*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 12*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 6*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    6*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "52"], Subscript[F, "65"], 
      Subscript[F, "16"]] + 6*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    12*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "42"], 
      Subscript[F, "65"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] + 
    6*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 12*tr[Subscript[D, "1"]*Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "12"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "52"], Subscript[F, "45"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    2*tr[Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 2*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]], -tr[Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + tr[Subscript[D, "1"]*Subscript[F, "34"], 
     Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "65"], 
     Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 12*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    6*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "65"], Subscript[F, "16"]] + 
    6*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 12*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "12"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    2*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] + 
    6*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "12"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + tr[Subscript[F, "64"], 
     Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
     Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
     Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
     Subscript[F, "12"]], -tr[Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]]/4 - tr[Subscript[F, "34"], 
     Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
      Subscript[F, "65"], Subscript[F, "56"], Subscript[F, "12"]] + 
    2*tr[Subscript[F, "34"], Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 3*tr[Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    2*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] + tr[Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]]/4 + 
    2*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + (3*tr[Subscript[D, "1"]*Subscript[F, "34"], 
       Subscript[F, "43"], Subscript[F, "65"], Subscript[D, "2"]*
        Subscript[F, "56"], Subscript[F, "12"]])/2 + 
    tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]]/4 + tr[Subscript[D, "1"]*Subscript[F, "34"], 
     Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "65"], 
     Subscript[F, "56"], Subscript[F, "12"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "63"], Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] + tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]]/2 - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "43"], 
      Subscript[F, "56"], Subscript[F, "12"]]/4 - 
    2*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 3*tr[Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    2*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 2*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] + 
    tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "1"]*
      Subscript[F, "32"], Subscript[F, "65"], Subscript[D, "2"]*
      Subscript[F, "16"]] - 2*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
     Subscript[F, "65"], Subscript[F, "32"], Subscript[D, "2"]*
      Subscript[F, "16"]] + 2*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] - tr[Subscript[F, "43"], 
     Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "65"], 
     Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    3*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 3*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + tr[Subscript[F, "43"], 
     Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "52"], 
     Subscript[F, "35"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "64"], 
     Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - tr[Subscript[D, "1"]*Subscript[F, "43"], 
     Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
     Subscript[F, "52"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - tr[Subscript[D, "1"]*Subscript[F, "43"], 
     Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
     Subscript[F, "52"], Subscript[F, "16"]] - 
    tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]]/2 - 
    2*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + tr[Subscript[D, "2"]*Subscript[F, "43"], 
     Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
     Subscript[F, "65"], Subscript[F, "16"]] + 
    tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
     Subscript[F, "16"]] - 3*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    3*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] - tr[Subscript[F, "53"], 
     Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
     Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    3*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] + 
    5*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "62"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    2*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "16"]] - 2*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - tr[Subscript[F, "53"], 
     Subscript[F, "34"], Subscript[D, "12"]*Subscript[F, "65"], 
     Subscript[F, "42"], Subscript[F, "16"]] - tr[Subscript[F, "53"], 
     Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
     Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    2*tr[Subscript[F, "53"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] + 
    tr[Subscript[F, "53"], Subscript[D, "12"]*Subscript[F, "34"], 
     Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]]/2 - tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]]/2 - tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]]/2 + 
    tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
      Subscript[F, "42"], Subscript[F, "35"], Subscript[D, "2"]*
      Subscript[F, "16"]] - 2*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 3*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 3*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + tr[Subscript[D, "1"]*Subscript[F, "53"], 
     Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
     Subscript[F, "42"], Subscript[F, "16"]] - 
    3*tr[Subscript[D, "12"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] + 
    3*tr[Subscript[D, "12"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] - 
    tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
     Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
     Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    2*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + tr[Subscript[D, "2"]*Subscript[F, "53"], 
     Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "65"], 
     Subscript[F, "42"], Subscript[F, "16"]] + 
    tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
      Subscript[F, "34"], Subscript[F, "42"], Subscript[F, "65"], 
     Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    2*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "62"], Subscript[F, "45"], 
      Subscript[F, "16"]] + tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]]/2 + 
    tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
     Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
     Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + tr[Subscript[F, "63"], 
     Subscript[F, "34"], Subscript[D, "12"]*Subscript[F, "45"], 
     Subscript[F, "52"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 2*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + tr[Subscript[F, "63"], Subscript[F, "54"], 
     Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "45"], 
     Subscript[D, "2"]*Subscript[F, "16"]] - 
    3*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 3*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 3*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]]/2 - 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] + 
    tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
     Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
     Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    tr[Subscript[D, "12"]*Subscript[F, "63"], Subscript[F, "34"], 
     Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] - 
    2*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 2*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
      Subscript[F, "34"], Subscript[F, "52"], Subscript[F, "45"], 
     Subscript[F, "16"]] - 2*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    tr[Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]]/4 + 
    (3*tr[Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
       Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
       Subscript[F, "12"]])/4 + tr[Subscript[F, "64"], 
     Subscript[D, "1"]*Subscript[F, "35"], Subscript[D, "2"]*
      Subscript[F, "53"], Subscript[F, "46"], Subscript[F, "12"]] - 
    (3*tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
       Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
       Subscript[F, "12"]])/4 + tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]]/4, 
   -4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]], 
   -2*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    16*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]], 
   4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 4*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]], 
   16*tr[Subscript[F, "34"], Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 32*tr[Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "46"], Subscript[F, "12"]] - 
    32*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "63"], Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 32*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    32*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 32*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "62"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    32*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    32*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 32*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "42"], Subscript[F, "65"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    32*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "62"], Subscript[F, "45"], 
      Subscript[F, "16"]] + 32*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "45"], Subscript[F, "16"]], 
   2*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    16*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]], 
   8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]], 4*tr[Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    16*tr[Subscript[F, "34"], Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 32*tr[Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "43"], Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 32*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 32*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[F, "46"], Subscript[F, "12"]], 
   2*tr[Subscript[F, "34"], Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "63"], Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "52"], Subscript[F, "65"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "42"], Subscript[F, "65"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "62"], Subscript[F, "45"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "45"], Subscript[F, "16"]], 
   2*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    2*tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]], 
   -4*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 16*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]], 
   -tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 4*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - tr[Subscript[D, "1"]*Subscript[F, "34"], 
     Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
     Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 2*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + tr[Subscript[F, "64"], 
     Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
     Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
     Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
     Subscript[F, "12"]], 
   2*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    2*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]], 
   -8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    12*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 12*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 24*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]], 
   -tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    2*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - tr[Subscript[D, "1"]*Subscript[F, "34"], 
     Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
     Subscript[F, "56"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + tr[Subscript[D, "1"]*Subscript[F, "34"], 
     Subscript[F, "65"], Subscript[F, "43"], Subscript[D, "2"]*
      Subscript[F, "56"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - tr[Subscript[F, "43"], 
     Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
     Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 2*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    2*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 2*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    2*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + tr[Subscript[D, "2"]*Subscript[F, "43"], 
     Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
      Subscript[F, "52"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 2*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 2*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + tr[Subscript[F, "53"], Subscript[F, "64"], 
     Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
     Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] - 
    2*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 2*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
     Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
     Subscript[F, "16"]] - 2*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 2*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    2*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 2*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    2*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 2*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "42"], Subscript[F, "16"]] + tr[Subscript[F, "64"], 
     Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
     Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
     Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
     Subscript[F, "12"]]}, 
  {-2*tr[Subscript[F, "34"], Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[F, "34"], Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    2*tr[Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "43"], Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "63"], Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "43"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]], 
   -tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 4*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] - 
    tr[Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "56"], 
     Subscript[F, "12"]] + tr[Subscript[F, "34"], 
     Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "43"], 
     Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + tr[Subscript[D, "1"]*Subscript[F, "34"], 
     Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
     Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
     Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "56"], 
     Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
      Subscript[F, "65"], Subscript[F, "43"], Subscript[F, "56"], 
     Subscript[F, "12"]] - 2*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 2*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    2*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "12"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "42"], Subscript[F, "16"]] + tr[Subscript[F, "64"], 
     Subscript[F, "35"], Subscript[D, "2"]*Subscript[F, "53"], 
     Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[D, "1"]*
      Subscript[F, "35"], Subscript[F, "53"], Subscript[F, "46"], 
     Subscript[F, "12"]], -4*tr[Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    16*tr[Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "43"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "62"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "42"], 
      Subscript[F, "65"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "45"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]], 
   2*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    2*tr[Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "43"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "62"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "42"], Subscript[F, "65"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "45"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 2*tr[Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]], 
   -8*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "12"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]], 
   -tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 4*tr[Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
     Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "56"], 
     Subscript[F, "12"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "63"], Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "12"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "12"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "12"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]], 8*tr[Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    4*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    4*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - tr[Subscript[F, "34"], Subscript[F, "65"], 
     Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
      Subscript[F, "56"], Subscript[F, "12"]] - 
    4*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "63"], Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
      Subscript[F, "65"], Subscript[F, "43"], Subscript[F, "56"], 
     Subscript[F, "12"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "62"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "42"], 
      Subscript[F, "65"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 2*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "12"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "45"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]], 
   -4*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 16*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    16*tr[Subscript[F, "34"], Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "12"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]], 
   4*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 2*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "12"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 2*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]], 
   -2*tr[Subscript[F, "34"], Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 2*tr[Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "12"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]], 
   -tr[Subscript[F, "34"], Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    2*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] + 
    2*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 2*tr[Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] - tr[Subscript[F, "34"], 
     Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "43"], 
     Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - tr[Subscript[D, "1"]*Subscript[F, "34"], 
     Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "65"], 
     Subscript[F, "56"], Subscript[F, "12"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
     Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "56"], 
     Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] - tr[Subscript[F, "43"], 
     Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
     Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    2*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 2*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "34"], 
     Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
      Subscript[F, "16"]] + tr[Subscript[D, "1"]*Subscript[F, "43"], 
     Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
     Subscript[F, "52"], Subscript[F, "16"]] - 
    tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "34"], 
     Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 2*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] - 
    2*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 2*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "53"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + tr[Subscript[F, "53"], 
     Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
     Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "12"]*
      Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] - 
    tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "2"]*
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
     Subscript[F, "16"]] - 2*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    2*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 2*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 2*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 2*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - tr[Subscript[D, "2"]*Subscript[F, "53"], 
     Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
      Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + tr[Subscript[F, "63"], Subscript[F, "54"], 
     Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
     Subscript[F, "16"]] + tr[Subscript[F, "63"], 
     Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "45"], 
     Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 2*tr[Subscript[D, "12"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - tr[Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]]/2 + 
    tr[Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]]/2 + tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]]/2 + 
    tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]]/2, 
   2*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    4*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 2*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 2*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] - 
    2*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 2*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    2*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "12"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]], tr[Subscript[F, "34"], Subscript[F, "43"], 
     Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
      Subscript[F, "56"], Subscript[F, "12"]] - 
    2*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 4*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]] + tr[Subscript[D, "1"]*Subscript[F, "34"], 
     Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "65"], 
     Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "63"], Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    2*tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "12"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "42"], Subscript[F, "65"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] - 
    2*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "12"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "45"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    2*tr[Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    2*tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 2*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]], 
   -tr[Subscript[F, "34"], Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
      Subscript[F, "43"], Subscript[F, "65"], Subscript[F, "56"], 
     Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 2*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "12"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 2*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 2*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[D, "12"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "12"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + tr[Subscript[F, "64"], 
     Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "53"], 
     Subscript[D, "2"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
     Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "46"], 
     Subscript[F, "12"]], 
   tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]]/4 + 2*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    tr[Subscript[F, "34"], Subscript[F, "63"], Subscript[D, "1"]*
      Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
     Subscript[F, "12"]] + tr[Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]]/4 + 
    2*tr[Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]]/4 - 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "43"], Subscript[F, "56"], 
      Subscript[F, "12"]]/4 + 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] - tr[Subscript[F, "43"], 
     Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] - 
    tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "1"]*
      Subscript[F, "32"], Subscript[F, "65"], Subscript[D, "2"]*
      Subscript[F, "16"]] + 3*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    2*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 3*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] + 
    tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
     Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "32"], 
     Subscript[F, "16"]] + tr[Subscript[F, "43"], Subscript[F, "64"], 
     Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
     Subscript[D, "2"]*Subscript[F, "16"]] + tr[Subscript[F, "43"], 
     Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "52"], 
     Subscript[F, "35"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "64"], 
     Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + tr[Subscript[D, "1"]*Subscript[F, "43"], 
     Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
     Subscript[F, "52"], Subscript[F, "16"]] + 
    tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "52"], Subscript[F, "16"]]/2 - 
    2*tr[Subscript[D, "12"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - tr[Subscript[D, "2"]*Subscript[F, "43"], 
     Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
     Subscript[F, "32"], Subscript[F, "16"]] - 
    tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
     Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
     Subscript[F, "16"]] + tr[Subscript[F, "53"], Subscript[F, "34"], 
     Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
     Subscript[D, "2"]*Subscript[F, "16"]] + tr[Subscript[F, "53"], 
     Subscript[F, "34"], Subscript[D, "12"]*Subscript[F, "45"], 
     Subscript[F, "62"], Subscript[F, "16"]] + tr[Subscript[F, "53"], 
     Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
     Subscript[D, "1"]*Subscript[F, "62"], Subscript[F, "16"]] - 
    tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "12"]*
      Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] - 
    tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
     Subscript[F, "16"]] - 2*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    tr[Subscript[F, "53"], Subscript[D, "12"]*Subscript[F, "34"], 
     Subscript[F, "65"], Subscript[F, "42"], Subscript[F, "16"]] - 
    2*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]]/2 - tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]]/2 + tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]]/2 - 
    tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
      Subscript[F, "42"], Subscript[F, "35"], Subscript[D, "2"]*
      Subscript[F, "16"]] + 2*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + tr[Subscript[F, "53"], 
     Subscript[F, "64"], Subscript[D, "12"]*Subscript[F, "45"], 
     Subscript[F, "32"], Subscript[F, "16"]] + 
    3*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
     Subscript[F, "16"]] - tr[Subscript[D, "12"]*Subscript[F, "53"], 
     Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
     Subscript[F, "16"]] - tr[Subscript[D, "12"]*Subscript[F, "53"], 
     Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
     Subscript[F, "16"]] - tr[Subscript[D, "2"]*Subscript[F, "53"], 
     Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
      Subscript[F, "62"], Subscript[F, "16"]] - 
    2*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + tr[Subscript[D, "2"]*Subscript[F, "53"], 
     Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "65"], 
     Subscript[F, "42"], Subscript[F, "16"]] + 
    tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
      Subscript[F, "34"], Subscript[F, "42"], Subscript[F, "65"], 
     Subscript[F, "16"]] - 2*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]]/2 - tr[Subscript[D, "2"]*Subscript[F, "53"], 
     Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "45"], 
     Subscript[F, "32"], Subscript[F, "16"]] - tr[Subscript[F, "63"], 
     Subscript[F, "34"], Subscript[D, "12"]*Subscript[F, "45"], 
     Subscript[F, "52"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + tr[Subscript[F, "63"], Subscript[F, "54"], 
     Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "45"], 
     Subscript[D, "2"]*Subscript[F, "16"]] - tr[Subscript[F, "63"], 
     Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
      Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
      Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
      Subscript[F, "16"]] + 2*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 2*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + tr[Subscript[F, "63"], 
     Subscript[F, "54"], Subscript[F, "45"], Subscript[D, "1"]*
      Subscript[F, "32"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]]/2 + 
    2*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    tr[Subscript[D, "12"]*Subscript[F, "63"], Subscript[F, "34"], 
     Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] - 
    2*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - tr[Subscript[D, "2"]*Subscript[F, "63"], 
     Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
     Subscript[F, "45"], Subscript[F, "16"]] - 
    (3*tr[Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "2"]*
        Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
       Subscript[F, "12"]])/4 + 
    (3*tr[Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
       Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
       Subscript[F, "12"]])/4 + (3*tr[Subscript[D, "2"]*Subscript[F, "64"], 
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "53"], 
       Subscript[F, "46"], Subscript[F, "12"]])/4 + 
    (3*tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[D, "1"]*
        Subscript[F, "35"], Subscript[F, "53"], Subscript[F, "46"], 
       Subscript[F, "12"]])/4, tr[Subscript[F, "34"], Subscript[F, "65"], 
     Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
      Subscript[F, "56"], Subscript[F, "12"]] - tr[Subscript[F, "34"], 
     Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "43"], 
     Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - tr[Subscript[D, "1"]*Subscript[F, "34"], 
     Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "43"], 
     Subscript[F, "56"], Subscript[F, "12"]] - 
    tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
      Subscript[F, "65"], Subscript[F, "43"], Subscript[F, "56"], 
     Subscript[F, "12"]] - 2*tr[Subscript[F, "43"], Subscript[D, "12"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "35"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "54"], Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 2*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "62"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "12"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 2*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "12"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "12"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 4*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 2*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "12"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]], 
   2*tr[Subscript[F, "34"], Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "43"], Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "63"], Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "12"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "12"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "12"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[F, "62"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "12"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "42"], 
      Subscript[F, "65"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "12"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "12"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "12"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "52"], Subscript[F, "45"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 2*tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]], 
   tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]]/2 - 2*tr[Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[F, "34"], Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "56"], Subscript[F, "12"]] - 
    2*tr[Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]]/2 - 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "63"], Subscript[F, "45"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + tr[Subscript[F, "43"], 
     Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
     Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 2*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    2*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "32"], 
      Subscript[F, "16"]] - 2*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "34"], 
     Subscript[F, "65"], Subscript[F, "52"], Subscript[D, "2"]*
      Subscript[F, "16"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] + 
    tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
     Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
     Subscript[F, "16"]] + 2*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    2*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 2*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] + 
    4*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 2*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    2*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - tr[Subscript[F, "53"], Subscript[F, "64"], 
     Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
     Subscript[D, "2"]*Subscript[F, "16"]] - tr[Subscript[F, "53"], 
     Subscript[F, "64"], Subscript[D, "2"]*Subscript[F, "35"], 
     Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    2*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 4*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] + 
    4*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 2*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] - 2*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "42"], 
      Subscript[F, "65"], Subscript[F, "16"]] + 
    tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
     Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
     Subscript[F, "16"]] - 2*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[F, "32"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    2*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 2*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    2*tr[Subscript[D, "1"]*Subscript[F, "63"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    2*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "52"], Subscript[F, "45"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    2*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "42"], 
      Subscript[F, "16"]] + tr[Subscript[F, "64"], Subscript[F, "35"], 
     Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
      Subscript[F, "46"], Subscript[F, "12"]] + 
    tr[Subscript[F, "64"], Subscript[D, "1"]*Subscript[F, "35"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]]/2 + tr[Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]]/2 - 
    tr[Subscript[D, "2"]*Subscript[F, "64"], Subscript[D, "1"]*
      Subscript[F, "35"], Subscript[F, "53"], Subscript[F, "46"], 
     Subscript[F, "12"]], 
   4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    4*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]], -16*tr[Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "53"], Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[F, "52"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "62"], Subscript[D, "1"]*Subscript[F, "45"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "62"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "42"], Subscript[F, "65"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "52"], 
      Subscript[F, "45"], Subscript[F, "16"]], 
   2*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 2*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 4*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "32"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]], 
   -8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "53"], Subscript[F, "65"], Subscript[D, "2"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    8*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "46"], 
      Subscript[F, "12"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] - 
    4*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[F, "53"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[D, "2"]*Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[F, "42"], 
      Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "35"], Subscript[F, "42"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[F, "54"], Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]], 
   -4*tr[Subscript[F, "34"], Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 16*tr[Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "46"], Subscript[F, "12"]] - 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "43"], Subscript[F, "65"], Subscript[F, "56"], 
      Subscript[F, "12"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "53"], Subscript[F, "65"], 
      Subscript[F, "46"], Subscript[F, "12"]] + 
    8*tr[Subscript[F, "43"], Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "65"], Subscript[F, "32"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "43"], Subscript[F, "64"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[F, "43"], Subscript[F, "64"], 
      Subscript[D, "2"]*Subscript[F, "35"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[D, "1"]*Subscript[F, "43"], Subscript[D, "2"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "64"], Subscript[F, "35"], Subscript[F, "52"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[D, "2"]*Subscript[F, "43"], Subscript[D, "1"]*
       Subscript[F, "34"], Subscript[F, "65"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[D, "1"]*Subscript[F, "54"], Subscript[F, "65"], 
      Subscript[F, "32"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[F, "34"], Subscript[D, "2"]*
       Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "62"], 
      Subscript[F, "16"]] - 16*tr[Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    16*tr[Subscript[D, "1"]*Subscript[F, "53"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[F, "42"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "52"], 
      Subscript[F, "16"]] + 16*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    16*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "2"]*
       Subscript[F, "35"], Subscript[D, "1"]*Subscript[F, "42"], 
      Subscript[F, "16"]] - 8*tr[Subscript[F, "63"], Subscript[F, "54"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "32"], 
      Subscript[D, "2"]*Subscript[F, "16"]] + 
    8*tr[Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "54"], 
      Subscript[D, "1"]*Subscript[F, "45"], Subscript[F, "32"], 
      Subscript[F, "16"]] + 16*tr[Subscript[D, "2"]*Subscript[F, "63"], 
      Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "45"], 
      Subscript[F, "52"], Subscript[F, "16"]], 
   -4*tr[Subscript[F, "34"], Subscript[D, "1"]*Subscript[F, "43"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "56"], 
      Subscript[F, "12"]] - 16*tr[Subscript[F, "34"], 
      Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "45"], 
      Subscript[D, "1"]*Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "56"], 
      Subscript[F, "12"]] + 4*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "65"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    16*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "53"], 
      Subscript[F, "65"], Subscript[D, "2"]*Subscript[F, "46"], 
      Subscript[F, "12"]] - 16*tr[Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "63"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "56"], Subscript[F, "12"]] + 
    4*tr[Subscript[D, "1"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "2"]*Subscript[F, "43"], Subscript[F, "56"], 
      Subscript[F, "12"]] - 8*tr[Subscript[F, "43"], 
      Subscript[D, "2"]*Subscript[F, "34"], Subscript[F, "65"], 
      Subscript[D, "1"]*Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "43"], Subscript[D, "1"]*Subscript[F, "64"], 
      Subscript[F, "35"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 8*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    16*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 16*tr[Subscript[D, "1"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[D, "2"]*Subscript[F, "45"], 
      Subscript[F, "62"], Subscript[F, "16"]] - 
    16*tr[Subscript[F, "63"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "52"], Subscript[D, "2"]*
       Subscript[F, "16"]] - 16*tr[Subscript[F, "63"], 
      Subscript[D, "2"]*Subscript[F, "54"], Subscript[F, "35"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "16"]] + 
    16*tr[Subscript[D, "2"]*Subscript[F, "63"], Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]], 
   -4*tr[Subscript[F, "43"], Subscript[D, "2"]*Subscript[F, "34"], 
      Subscript[F, "65"], Subscript[D, "1"]*Subscript[F, "52"], 
      Subscript[F, "16"]] - 4*tr[Subscript[D, "2"]*Subscript[F, "43"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "52"], Subscript[F, "16"]] + 
    8*tr[Subscript[F, "53"], Subscript[D, "1"]*Subscript[F, "34"], 
      Subscript[F, "45"], Subscript[F, "62"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 4*tr[Subscript[F, "53"], Subscript[F, "64"], 
      Subscript[D, "1"]*Subscript[F, "42"], Subscript[F, "35"], 
      Subscript[D, "2"]*Subscript[F, "16"]] - 
    8*tr[Subscript[F, "53"], Subscript[F, "64"], Subscript[D, "1"]*
       Subscript[F, "45"], Subscript[F, "32"], Subscript[D, "2"]*
       Subscript[F, "16"]] + 8*tr[Subscript[D, "2"]*Subscript[F, "53"], 
      Subscript[F, "34"], Subscript[F, "65"], Subscript[D, "1"]*
       Subscript[F, "42"], Subscript[F, "16"]] - 
    4*tr[Subscript[F, "63"], Subscript[F, "54"], Subscript[D, "1"]*
       Subscript[F, "32"], Subscript[F, "45"], Subscript[D, "2"]*
       Subscript[F, "16"]]}}, 
 {{{4915200*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-16 + 5*d)*(2 + 5*d)*Nc^5, 1228800*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-16 + 5*d)*(2 + 5*d)*Nc^5, 
    4915200*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, 1228800*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    -1474560*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 5*d)*Nc^5, 0, -368640*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, -2949120*(-4 + d)^2*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    983040*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, 245760*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    983040*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 5*d)*Nc^5, -245760*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, -245760*(-4 + d)^2*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 0, 
    245760*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 5*d)*Nc^5, 245760*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, 245760*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 245760*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    61440*(-14 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, -61440*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-10 + 3*d)*(2 + 5*d)*Nc^5, 
    -61440*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-10 + 3*d)*(2 + 5*d)*Nc^5, 61440*(-6 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    -327680*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, 409600*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    -40960*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (8 + 12*d + d^2)*Nc^5, 491520*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(2 + 5*d)*(-8 - 12*d + 5*d^2)*Nc^5, 307200*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^4*(1 + d)*(2 + 5*d)*Nc^5, 
    -61440*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^4*(1 + d)*(2 + 5*d)*Nc^5, 
    -491520*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + 5*d)*Nc^5, 
    122880*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (-8 - 12*d + 5*d^2)*Nc^5, 0, 40960*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(2 + 5*d)*(-4 - 6*d + d^2)*Nc^5, 10240*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*(8 + 12*d + d^2)*Nc^5, 
    -10240*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (8 + 12*d + d^2)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(2 + 5*d)*(-172 - 300*d + 37*d^2)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (-216 - 360*d + 51*d^2)*Nc^5}, {1228800*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-16 + 5*d)*(2 + 5*d)*Nc^5, 
    614400*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-16 + 5*d)*(2 + 5*d)*Nc^5, 1228800*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    614400*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, -368640*(-4 + d)^2*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    -184320*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 5*d)*Nc^5, 368640*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, -737280*(-4 + d)^2*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    245760*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, 0, 245760*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    -122880*(-4 + d)*(-3 + d)^2*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 5*d)*Nc^5, 0, -245760*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 122880*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    245760*(-4 + d)*(-3 + d)^2*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 5*d)*Nc^5, -122880*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-7 + 2*d)*(1 + 2*d)*(2 + 5*d)*Nc^5, -122880*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-7 + 2*d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    61440*(-6 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, -30720*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-10 + 3*d)*(2 + 5*d)*Nc^5, 
    -30720*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-10 + 3*d)*(2 + 5*d)*Nc^5, 30720*(-6 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    -81920*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, 81920*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    -10240*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (8 + 12*d + d^2)*Nc^5, 122880*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(2 + 5*d)*(-8 - 12*d + 5*d^2)*Nc^5, 10240*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*(-8 - 12*d + 11*d^2)*Nc^5, 
    -10240*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (-8 - 12*d + 5*d^2)*Nc^5, -122880*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(2 + 5*d)*Nc^5, 61440*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(2 + 5*d)*(-8 - 13*d + 5*d^2)*Nc^5, 
    10240*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (4 + 7*d)*Nc^5, -20480*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (2 + 5*d)*(-8 - 12*d + 5*d^2)*Nc^5, 5120*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(2 + 5*d)*(-16 - 24*d + 13*d^2)*Nc^5, 
    5120*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (-24 - 36*d + 9*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(2 + 5*d)*(-104 - 180*d + 29*d^2)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (-112 - 180*d + 37*d^2)*Nc^5}, {4915200*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    1228800*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, 4915200*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)^2*(1 + 2*d)*Nc^5, 1228800*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*(1 + 2*d)*Nc^5, 
    -491520*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, 0, -122880*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    -983040*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, 983040*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)^2*(1 + 2*d)*Nc^5, 245760*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*(1 + 2*d)*Nc^5, 
    -327680*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*Nc^5, -245760*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(1 + 2*d)*Nc^5, -81920*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 0, 
    245760*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (1 + 2*d)*Nc^5, -81920*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*Nc^5, -81920*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*Nc^5, -81920*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*Nc^5, 
    20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(12 + 3*d)*Nc^5, -20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(4 + 9*d)*Nc^5, 
    -20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(4 + 9*d)*Nc^5, 20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(4 + 3*d)*Nc^5, 
    -327680*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*
     (1 + 2*d)*Nc^5, 409600*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)^2*(1 + 2*d)*Nc^5, -40960*(-5 + d)*(-4 + d)^2*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 491520*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(4 + 5*d)*Nc^5, 
    307200*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^4*(1 + d)*Nc^5, 
    -61440*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^4*(1 + d)*Nc^5, 
    163840*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + d)*
     Nc^5, 40960*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (12*d + 15*d^2)*Nc^5, 0, 40960*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(2 + d)*Nc^5, 10240*(-5 + d)*(-4 + d)^2*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, -10240*(-5 + d)*(-4 + d)^2*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 
    -4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (28 + 100*d + 37*d^2)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(24 + 120*d + 51*d^2)*Nc^5}, 
   {1228800*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, 614400*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    1228800*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*
     (1 + 2*d)*Nc^5, 614400*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)^2*(1 + 2*d)*Nc^5, -122880*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    -61440*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, 122880*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    -245760*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, 245760*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)^2*(1 + 2*d)*Nc^5, 0, -81920*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*Nc^5, 
    -40960*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(1 + 3*d)*Nc^5, 0, -81920*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    -40960*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*Nc^5, 81920*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(1 + 3*d)*Nc^5, -40960*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(3 + 6*d)*Nc^5, 
    -40960*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(3 + 6*d)*Nc^5, 20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(4 + 3*d)*Nc^5, 
    -10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(4 + 9*d)*Nc^5, -10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(4 + 9*d)*Nc^5, 
    10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(4 + 3*d)*Nc^5, -81920*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)^2*(1 + 2*d)*Nc^5, 81920*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*(1 + 2*d)*Nc^5, 
    -10240*(-5 + d)*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 
    122880*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (4 + 5*d)*Nc^5, 10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*
     (1 + d)*(4 + 11*d)*Nc^5, -10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(4 + 5*d)*Nc^5, 40960*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + d)*Nc^5, 
    20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (2 + 13*d + 15*d^2)*Nc^5, 10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(8 + 7*d)*Nc^5, -20480*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(4 + 5*d)*Nc^5, 
    5120*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (8 + 13*d)*Nc^5, 5120*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*
     (1 + d)*(12 + 9*d)*Nc^5, -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 + 60*d + 29*d^2)*Nc^5, 
    512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 + 60*d + 37*d^2)*Nc^5}, {-1474560*(-4 + d)^2*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    -368640*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 5*d)*Nc^5, -491520*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, -122880*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-264 - 439*d + 204*d^2 + 16*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(24 + 21*d - 12*d^2)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-48 - 68*d + 33*d^2 + 2*d^3)*Nc^5, -8192*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(336 + 542*d - 120*d^2 + 4*d^3)*Nc^5, 
    -110592*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, -26624*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 45*d)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(-24 - 246*d + 63*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-12 - 62*d + 39*d^2)*Nc^5, 
    8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-14 - 5*d + 3*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(16 - 119*d + 27*d^2)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-56 + 24*d + 15*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-42 - 53*d + 15*d^2)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (12 + 17*d + 9*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-18 + 27*d + 18*d^2)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (26 - 56*d + 43*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(20 - 119*d + 46*d^2)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-100 - 102*d + 65*d^2)*Nc^5, 8192*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(4 + 22*d + 20*d^2 + 2*d^3)*Nc^5, 
    -4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (14 + 57*d + 50*d^2 + 2*d^3)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 + 12*d + 24*d^2 - 23*d^3 + 4*d^4)*Nc^5, 
    -8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-26 - 279*d - 274*d^2 + 90*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-26*d - 91*d^2 + 23*d^3 + 4*d^4)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (68*d^2 - 33*d^3 + 4*d^4)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-128 - 73*d + 10*d^2 + 8*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-40 - 303*d - 266*d^2 + 90*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(2*d + 3*d^2 - 2*d^3)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 32*d - 3*d^2 + 13*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 - 8*d + 20*d^2 - 15*d^3 + 4*d^4)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 + 6*d + 15*d^2 - 17*d^3 + 4*d^4)*Nc^5, 2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-4 - 86*d - 24*d^2 + 10*d^3 + 5*d^4)*
     Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 92*d + 8*d^2 - 4*d^3 + 9*d^4)*Nc^5}, 
   {0, -184320*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 5*d)*Nc^5, 0, -61440*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(24 + 21*d - 12*d^2)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-456 - 751*d + 216*d^2 + 4*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-288 - 490*d + 126*d^2 + d^3)*
     Nc^5, 0, -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 11264*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(10 + d)*
     (1 + 2*d)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(-136 - 242*d + 69*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-60 - 110*d + 33*d^2)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-74 - 127*d + 39*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-80 - 115*d + 39*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-176 - 496*d + 135*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-194 - 481*d + 135*d^2)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-204 - 509*d + 147*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-42 - 101*d + 20*d^2)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-66 - 184*d + 37*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-68 - 189*d + 34*d^2)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-156 - 170*d + 47*d^2)*Nc^5, 0, 2048*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 11*d + 10*d^2 + d^3)*Nc^5, 0, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-2 - 3*d + 2*d^2)*
     Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-62*d - 49*d^2 + 7*d^3 + 2*d^4)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-64*d - 52*d^2 + 9*d^3 + 2*d^4)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 + 27*d - 10*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-104 - 325*d - 278*d^2 + 92*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-134*d - 113*d^2 + 24*d^3 + 4*d^4)*Nc^5, 2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-88*d - 71*d^2 + 5*d^3 + 4*d^4)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (24 + 224*d + 228*d^2 - 85*d^3 + 2*d^4)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-182*d - 155*d^2 + 25*d^3 + 6*d^4)*Nc^5, 512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-8 - 84*d - 72*d^2 - d^3 + 3*d^4)*Nc^5, 
    128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 + 96*d + 136*d^2 - 57*d^3 + 7*d^4)*Nc^5}, 
   {-368640*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 5*d)*Nc^5, 368640*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, -122880*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    122880*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(-48 - 68*d + 33*d^2 + 2*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-288 - 490*d + 126*d^2 + d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-840 - 1361*d + 369*d^2 + 2*d^3)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (168 + 271*d - 60*d^2 + 2*d^3)*Nc^5, -32768*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    -39936*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, 8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(-6 + 5*d)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-88 - 134*d + 39*d^2)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-208 - 388*d + 117*d^2)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-160 - 312*d + 81*d^2)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-36 - 101*d + 24*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-350 - 640*d + 195*d^2)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-324 - 678*d + 195*d^2)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-152 - 317*d + 87*d^2)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-162 - 305*d + 68*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-100 - 150*d + 35*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-196 - 278*d + 73*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-124 - 138*d + 23*d^2)*Nc^5, 
    4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (2 + 11*d + 10*d^2 + d^3)*Nc^5, -2048*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(14 + 57*d + 50*d^2 + 2*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 + 12*d + 24*d^2 - 23*d^3 + 4*d^4)*Nc^5, -4096*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-8 - 132*d - 142*d^2 + 45*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 + 98*d + 56*d^2 - 18*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 102*d - 58*d^2 + 13*d^3 + 2*d^4)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-52 - 52*d + 15*d^2 + 2*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-92 - 296*d - 291*d^2 + 91*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 392*d - 276*d^2 + 69*d^3 + 4*d^4)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-14 - 154*d - 124*d^2 + 41*d^3 + 2*d^4)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-40 - 314*d - 274*d^2 + 100*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-28 - 266*d - 196*d^2 + 53*d^3 + 2*d^4)*
     Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (20 + 78*d + 90*d^2 - 21*d^3 + d^4)*Nc^5, -512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(18*d + 62*d^2 - 27*d^3 + 4*d^4)*Nc^5}, 
   {-2949120*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 5*d)*Nc^5, -737280*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, -983040*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    -245760*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, -8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(336 + 542*d - 120*d^2 + 4*d^3)*Nc^5, 0, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (168 + 271*d - 60*d^2 + 2*d^3)*Nc^5, 8192*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-456 - 751*d + 216*d^2 + 4*d^3)*Nc^5, 
    -212992*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, -47104*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    -16384*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (56 + 42*d)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(-4 - 124*d + 33*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-272 - 348*d + 69*d^2)*Nc^5, 
    -8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-12*d + 3*d^2)*Nc^5, -8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(-2 - 56*d + 15*d^2)*Nc^5, 4096*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-66 - 34*d + 3*d^2)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (52 + 38*d + 3*d^2)*Nc^5, 8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(-36 - 17*d + 3*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-306 - 243*d + 9*d^2)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-60 - 98*d + 23*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-124 - 266*d + 55*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-212 - 238*d + 29*d^2)*Nc^5, -8192*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-22 - 69*d - 58*d^2 + 2*d^3)*Nc^5, 
    4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-42 - 139*d - 118*d^2 + 2*d^3)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(32 + 178*d + 89*d^2 - 24*d^3 + 4*d^4)*Nc^5, 
    -32768*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-14 - 141*d - 136*d^2 + 45*d^3)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-6*d + 106*d^2 - 51*d^3 + 2*d^4)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-38*d - 62*d^2 + 11*d^3 + 2*d^4)*Nc^5, 16384*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(22 + 23*d + 4*d^2 + 2*d^3)*Nc^5, 
    -8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-14 - 141*d - 136*d^2 + 45*d^3)*Nc^5, -4096*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(12*d + 21*d^2 - 6*d^3)*Nc^5, 
    8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (2 + 10*d - 9*d^2 + 3*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 + 94*d + 52*d^2 - 17*d^3 + 2*d^4)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (20 + 90*d + 30*d^2 - 13*d^3 + 2*d^4)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(212 + 710*d + 426*d^2 - 87*d^3 + 5*d^4)*
     Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (144 + 620*d + 372*d^2 - 71*d^3 + 9*d^4)*Nc^5}, 
   {983040*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, 245760*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    983040*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*
     (1 + 2*d)*Nc^5, 245760*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)^2*(1 + 2*d)*Nc^5, -110592*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, -32768*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    -212992*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, 4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)^2*(76 + 117*d)*Nc^5, 2048*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*(24 + 48*d)*Nc^5, 
    -4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (28 + 45*d)*Nc^5, -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(8 + 24*d + 75*d^2)*Nc^5, -2048*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(24 + 74*d + 48*d^2)*Nc^5, 
    8192*(-4 - 9*d)*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*Nc^5, 2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-4 - 6*d + 27*d^2)*Nc^5, -2048*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(24 + 66*d + 21*d^2)*Nc^5, 
    2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 + 7*d + 21*d^2)*Nc^5, -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(4 + 28*d + 21*d^2)*Nc^5, 
    2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (24 + 54*d + 12*d^2)*Nc^5, -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 + 19*d + 45*d^2)*Nc^5, 
    -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (6 + 20*d + 33*d^2)*Nc^5, 512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(56 + 130*d + 63*d^2)*Nc^5, 
    -8192*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*
     (12 + 19*d)*Nc^5, 4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)^2*(12 + 34*d)*Nc^5, 4096*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(8 + 3*d)*Nc^5, 
    8192*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (41 + 60*d)*Nc^5, 51200*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^4*(1 + d)*Nc^5, -40960*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^4*(1 + d)*Nc^5, 8192*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(14 + 21*d)*Nc^5, 4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(2 + 25*d + 30*d^2)*Nc^5, 
    -10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^4*(1 + d)*Nc^5, 
    4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(6 + d)*
     Nc^5, -4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (3 + 3*d)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*
     (1 + d)*(12 + 7*d)*Nc^5, -4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(12 + 32*d + 15*d^2)*Nc^5, 
    2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(7 + 2*d)*
     Nc^5}, {245760*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 0, 245760*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*(1 + 2*d)*Nc^5, 0, 
    -26624*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, 11264*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    -39936*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, -47104*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*
     (24 + 48*d)*Nc^5, 256*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)^2*(124 + 213*d)*Nc^5, -2048*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(12 + 25*d)*Nc^5, 
    512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(8 + 14*d)*
     Nc^5, -256*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (64 + 224*d + 213*d^2)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 + 76*d + 75*d^2)*Nc^5, 
    1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (4 + 31*d + 48*d^2)*Nc^5, -512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(72 + 253*d + 213*d^2)*Nc^5, 
    512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (48 + 196*d + 213*d^2)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(24 + 98*d + 96*d^2)*Nc^5, 
    -256*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (4 + 37*d + 81*d^2)*Nc^5, 512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(24 + 49*d + 15*d^2)*Nc^5, 
    256*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (48 + 98*d + 51*d^2)*Nc^5, 128*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(24 + 42*d + 15*d^2)*Nc^5, 
    -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*
     (12 + 29*d)*Nc^5, 512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)^2*(52 + 99*d)*Nc^5, -512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(-16 + 9*d)*Nc^5, 4096*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(24 + 30*d)*Nc^5, 
    1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (-8 + 7*d)*Nc^5, 2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*
     (1 + d)*(4 + 4*d)*Nc^5, 2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(12 + 13*d)*Nc^5, -1024*(4 - 5*d)*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*Nc^5, 
    -512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (32 + 17*d)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(25 + 35*d)*Nc^5, -512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(28 + 23*d)*Nc^5, -512*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(19 + 19*d)*Nc^5, 
    512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 - 19*d + 5*d^2)*Nc^5, 512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(4 + 13*d + 4*d^2)*Nc^5}, 
   {983040*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 5*d)*Nc^5, 245760*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, -327680*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*Nc^5, -81920*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 45*d)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (10 + d)*(1 + 2*d)*Nc^5, 8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(-6 + 5*d)*Nc^5, -16384*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(56 + 42*d)*Nc^5, 
    -4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (28 + 45*d)*Nc^5, -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(12 + 25*d)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-12 + 123*d + 198*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(20 - 20*d + 23*d^2)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (64 + 92*d + 97*d^2)*Nc^5, 8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-20 - 41*d + 9*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(4 - 46*d + 30*d^2)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-28 - 38*d + 35*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(28 + 139*d + 106*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-44 - 48*d + 3*d^2)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (36 + 135*d + 153*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-160 - 137*d + 96*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-84 - 240*d + 5*d^2)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-40 + 18*d + 191*d^2)*Nc^5, 32768*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*Nc^5, -36864*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*Nc^5, -16384*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(6 + 7*d + 8*d^2)*Nc^5, 8192*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-36 + 29*d + 79*d^2)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(8 + 6*d + 33*d^2)*
     Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-12 - 42*d + 11*d^2)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-148 - 98*d + 61*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-20 + 66*d + 69*d^2)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 - 12*d + 2*d^2)*Nc^5, -8192*(-4 - 14*d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(12 + 12*d + 9*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 + 2*d + 9*d^2)*Nc^5, 4096*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(12 + 11*d + 34*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(12 + 47*d^2)*
     Nc^5}, {-245760*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, -122880*(-4 + d)*(-3 + d)^2*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    -245760*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (1 + 2*d)*Nc^5, -40960*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(1 + 3*d)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-24 - 246*d + 63*d^2)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-136 - 242*d + 69*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-88 - 134*d + 39*d^2)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-4 - 124*d + 33*d^2)*Nc^5, -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 + 24*d + 75*d^2)*Nc^5, 
    512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(8 + 14*d)*
     Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (20 - 20*d + 23*d^2)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-272 - 104*d + 274*d^2 + 213*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 + 64*d + 25*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-112 - 384*d - 239*d^2 + 96*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-56 + 188*d + 366*d^2 + 21*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-96 - 420*d - 386*d^2 + 213*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-104 - 480*d - 575*d^2 + 213*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-16 - 644*d - 855*d^2 + 171*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 - 186*d - 424*d^2 + 48*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(40 - 580*d - 632*d^2 + 171*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 10*d - 138*d^2 + 75*d^3)*Nc^5, -128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-160 - 408*d - 342*d^2 + 81*d^3)*Nc^5, 
    2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (2*d + 13*d^2)*Nc^5, -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(22*d + 38*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-8 - 80*d + 81*d^2 + 14*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-72 - 84*d - 23*d^2 + 60*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(165*d^2 + 49*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32 + 144*d + 61*d^2 + 6*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-40 + 84*d + 53*d^2)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-168 - 332*d - 195*d^2 + 120*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-16 - 160*d - 79*d^2 + 33*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 - 12*d + 13*d^2 + 19*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-32 - 176*d - 71*d^2 + 66*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-168*d - 205*d^2 + 27*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 + 20*d - 185*d^2 + 8*d^3)*Nc^5, 
    -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-64 - 208*d - 239*d^2 + 42*d^3)*Nc^5}, 
   {-245760*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 5*d)*Nc^5, 0, -81920*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 0, 2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-12 - 62*d + 39*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-60 - 110*d + 33*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-208 - 388*d + 117*d^2)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-272 - 348*d + 69*d^2)*Nc^5, -2048*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(24 + 74*d + 48*d^2)*Nc^5, 
    -256*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (64 + 224*d + 213*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(64 + 92*d + 97*d^2)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 + 64*d + 25*d^2)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (64 - 342*d^2 + 213*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-32 - 200*d - 192*d^2 + 75*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 432*d - 597*d^2 + 192*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-144 - 624*d - 542*d^2 + 213*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-208 - 716*d - 650*d^2 + 213*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-88 - 392*d - 323*d^2 + 96*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-240 - 656*d - 541*d^2 + 81*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-256 - 660*d - 243*d^2 + 30*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-144 - 304*d - 328*d^2 + 51*d^3)*Nc^5, -128*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(48 + 168*d + 133*d^2 + 15*d^3)*Nc^5, 
    1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (40*d + 29*d^2)*Nc^5, -512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(80*d + 99*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-24 + 40*d - 49*d^2 + 9*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-28 - 180*d - 181*d^2 + 60*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-8 - 12*d - 6*d^2 + 7*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (4 - 4*d - 23*d^2 + 8*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-80 - 32*d + 22*d^2)*Nc^5, 
    -24576*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 112*d - 31*d^2 + 17*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 - 88*d - 100*d^2 + 35*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 - 84*d - 54*d^2 + 23*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 84*d - 63*d^2 + 19*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 + 72*d - 71*d^2 + 5*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(28 + 4*d - 13*d^2 + 8*d^3)*Nc^5}, 
   {0, -245760*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 5*d)*Nc^5, 0, -81920*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 8192*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-14 - 5*d + 3*d^2)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-74 - 127*d + 39*d^2)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-160 - 312*d + 81*d^2)*Nc^5, 
    -8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-12*d + 3*d^2)*Nc^5, 8192*(-4 - 9*d)*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(16 + 76*d + 75*d^2)*Nc^5, 
    8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-20 - 41*d + 9*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-112 - 384*d - 239*d^2 + 96*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 200*d - 192*d^2 + 75*d^3)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-112 - 372*d - 284*d^2 + 117*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-112 - 296*d - 177*d^2 + 96*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-16 - 392*d - 585*d^2 + 171*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-56 - 474*d - 556*d^2 + 171*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-56 - 496*d - 587*d^2 + 192*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 - 124*d - 219*d^2 + 39*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(96 + 42*d - 255*d^2 + 42*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (56 - 80*d - 178*d^2 + 21*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-176 - 396*d - 160*d^2 + 63*d^3)*Nc^5, 
    -12288*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^4*(1 + d)*Nc^5, 
    2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (20*d + 13*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(8 + 8*d - 21*d^2 + 5*d^3)*Nc^5, 16384*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-3*d + d^2)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-26*d - 14*d^2 + 6*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 60*d - 5*d^2 + 6*d^3)*Nc^5, 
    -8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 34*d + 10*d^2)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-48 - 122*d - 86*d^2 + 30*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-104*d - 106*d^2 + 39*d^3)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-76*d - 26*d^2 + 11*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 108*d - 173*d^2 + 52*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-74*d - 58*d^2 + 20*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (40*d - 8*d^2 + 3*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-16 - 4*d - 61*d^2 + 14*d^3)*Nc^5}, 
   {245760*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 5*d)*Nc^5, 122880*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, 245760*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(1 + 2*d)*Nc^5, -40960*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (16 - 119*d + 27*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-80 - 115*d + 39*d^2)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-36 - 101*d + 24*d^2)*Nc^5, -8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-2 - 56*d + 15*d^2)*Nc^5, 
    2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 - 6*d + 27*d^2)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(4 + 31*d + 48*d^2)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (4 - 46*d + 30*d^2)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-56 + 188*d + 366*d^2 + 21*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 432*d - 597*d^2 + 192*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-112 - 296*d - 177*d^2 + 96*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-168 - 148*d + 139*d^2 + 138*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-238*d - 418*d^2 + 75*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 - 468*d - 611*d^2 + 150*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-72 - 274*d - 193*d^2 + 117*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 9*d + 46*d^2 + 12*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-20 - 192*d - 17*d^2 + 27*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-112 + 196*d + 497*d^2 + 12*d^3)*Nc^5, -128*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-176 - 336*d + 105*d^2 + 30*d^3)*Nc^5, 
    -4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (d + 5*d^2)*Nc^5, 2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(21*d + 30*d^2)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 - 64*d + 39*d^2 + 24*d^3)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 50*d - 10*d^2 + 30*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(44*d + 118*d^2 + 13*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 104*d - 95*d^2 + 18*d^3)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-18 - 13*d + 22*d^2)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-10 - 35*d - 35*d^2)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-56*d - 37*d^2 + 18*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-74*d - 78*d^2 + 13*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 - 16*d - 46*d^2 + 5*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-88*d - 25*d^2 + 29*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-54*d + 25*d^2 + 12*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 96*d - 113*d^2 + 18*d^3)*Nc^5}, 
   {245760*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 5*d)*Nc^5, 245760*(-4 + d)*(-3 + d)^2*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, -81920*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*Nc^5, 
    81920*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(1 + 3*d)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(-56 + 24*d + 15*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-176 - 496*d + 135*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-350 - 640*d + 195*d^2)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-66 - 34*d + 3*d^2)*Nc^5, -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(24 + 66*d + 21*d^2)*Nc^5, 
    -512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (72 + 253*d + 213*d^2)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-28 - 38*d + 35*d^2)*Nc^5, -512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-96 - 420*d - 386*d^2 + 213*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-144 - 624*d - 542*d^2 + 213*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-16 - 392*d - 585*d^2 + 171*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-238*d - 418*d^2 + 75*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-476 - 1335*d - 704*d^2 + 426*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-352 - 1234*d - 925*d^2 + 426*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-280 - 1128*d - 929*d^2 + 363*d^3)*
     Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-304 - 885*d - 540*d^2 + 177*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-432 - 1164*d - 460*d^2 + 201*d^3)*
     Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-352 - 898*d - 344*d^2 + 201*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-93*d - 219*d^2 + 33*d^3)*Nc^5, 
    2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (9*d + 3*d^2)*Nc^5, -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(19*d + 23*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 - 4*d + 17*d^2 + 5*d^3)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (48 + 2*d - 57*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-68*d - 13*d^2 + 35*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-16 - 84*d - 17*d^2 + 22*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-192 - 178*d + 103*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-96 - 238*d - 265*d^2 + 120*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 176*d - 155*d^2 + 50*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-28 - 143*d - 71*d^2 + 54*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-80 - 284*d - 161*d^2 + 112*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-40 - 246*d - 211*d^2 + 65*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 17*d - 63*d^2 + 13*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-48 - 88*d - 65*d^2 + 26*d^3)*Nc^5}, 
   {245760*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 5*d)*Nc^5, -122880*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-7 + 2*d)*(1 + 2*d)*(2 + 5*d)*Nc^5, -81920*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*Nc^5, 
    -40960*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(3 + 6*d)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-42 - 53*d + 15*d^2)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-194 - 481*d + 135*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-324 - 678*d + 195*d^2)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (52 + 38*d + 3*d^2)*Nc^5, 2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-4 + 7*d + 21*d^2)*Nc^5, 
    512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (48 + 196*d + 213*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(28 + 139*d + 106*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-104 - 480*d - 575*d^2 + 213*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-208 - 716*d - 650*d^2 + 213*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-56 - 474*d - 556*d^2 + 171*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 - 468*d - 611*d^2 + 150*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-352 - 1234*d - 925*d^2 + 426*d^3)*
     Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-388 - 1145*d - 826*d^2 + 426*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-260 - 1040*d - 879*d^2 + 363*d^3)*
     Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-224 - 596*d - 281*d^2 + 177*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-288 - 887*d - 553*d^2 + 201*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-300 - 716*d - 418*d^2 + 201*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(28 - 93*d - 167*d^2 + 33*d^3)*Nc^5, 
    -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-2*d + 3*d^2)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(8*d + 23*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 48*d - 49*d^2 + 5*d^3)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-20 + 21*d + 36*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-16 - 96*d - 117*d^2 + 35*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 - 8*d - 28*d^2 + 11*d^3)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-26 + 15*d + 6*d^2)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-38 - 157*d - 164*d^2 + 60*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-12 - 96*d - 76*d^2 + 25*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 122*d - 129*d^2 + 54*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-44 - 154*d - 99*d^2 + 56*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 236*d - 197*d^2 + 65*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 - 28*d + d^2 + 13*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 - 30*d + 12*d^2 + 13*d^3)*Nc^5}, 
   {245760*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 5*d)*Nc^5, -122880*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-7 + 2*d)*(1 + 2*d)*(2 + 5*d)*Nc^5, -81920*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*Nc^5, 
    -40960*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(3 + 6*d)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(12 + 17*d + 9*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-204 - 509*d + 147*d^2)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-152 - 317*d + 87*d^2)*Nc^5, 8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-36 - 17*d + 3*d^2)*Nc^5, 
    -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (4 + 28*d + 21*d^2)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(24 + 98*d + 96*d^2)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-44 - 48*d + 3*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-16 - 644*d - 855*d^2 + 171*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-88 - 392*d - 323*d^2 + 96*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-56 - 496*d - 587*d^2 + 192*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-72 - 274*d - 193*d^2 + 117*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-280 - 1128*d - 929*d^2 + 363*d^3)*
     Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-260 - 1040*d - 879*d^2 + 363*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-296 - 1010*d - 758*d^2 + 405*d^3)*
     Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-96 - 258*d - 84*d^2 + 72*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-244 - 502*d - 172*d^2 + 117*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-104 - 359*d - 208*d^2 + 69*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-8 - 360*d - 477*d^2 + 111*d^3)*Nc^5, 
    4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (6*d + 3*d^2)*Nc^5, 2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(14*d + 22*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 - 48*d + d^2 + 10*d^3)*Nc^5, 
    8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-12 + 14*d + 22*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-16 - 124*d - 162*d^2 + 23*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 - 184*d - 167*d^2 + 42*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-48 + 50*d + 17*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 - 322*d - 345*d^2 + 120*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-8 - 148*d - 148*d^2 + 51*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 168*d - 130*d^2 + 45*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-56 - 216*d - 215*d^2 + 86*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 252*d - 162*d^2 + 85*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 132*d - 43*d^2 + 32*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 + 40*d + 69*d^2 + 6*d^3)*Nc^5}, 
   {61440*(-14 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, 61440*(-6 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(12 + 3*d)*Nc^5, 20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(4 + 3*d)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-18 + 27*d + 18*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-42 - 101*d + 20*d^2)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-162 - 305*d + 68*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-306 - 243*d + 9*d^2)*Nc^5, 
    2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (24 + 54*d + 12*d^2)*Nc^5, -256*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(4 + 37*d + 81*d^2)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (36 + 135*d + 153*d^2)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(16 - 186*d - 424*d^2 + 48*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-240 - 656*d - 541*d^2 + 81*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(16 - 124*d - 219*d^2 + 39*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 9*d + 46*d^2 + 12*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-304 - 885*d - 540*d^2 + 177*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-224 - 596*d - 281*d^2 + 177*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-96 - 258*d - 84*d^2 + 72*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-372 - 405*d + 630*d^2 + 185*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-160 - 361*d - 110*d^2 + 79*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-352 - 802*d - 333*d^2 + 191*d^3)*Nc^5, 128*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(24 + 66*d + 187*d^2 + 49*d^3)*Nc^5, 
    -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (12 + 39*d + 11*d^2)*Nc^5, 512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(20 + 57*d + d^2)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (48 - 8*d + 129*d^2 + 8*d^3)*Nc^5, 6144*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 - 56*d - 76*d^2 + 5*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 100*d - 303*d^2 + 24*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 60*d - 119*d^2 + 24*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 + 45*d + 18*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(32 - 103*d - 184*d^2 + 30*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 80*d - 21*d^2 + 6*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 61*d - 107*d^2 + 31*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 - 140*d - 131*d^2 + 32*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-122*d + 15*d^2 + 26*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-36 - 129*d + 127*d^2 + 47*d^3)*Nc^5, 128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(32 - 24*d + 229*d^2 + 34*d^3)*Nc^5}, 
   {-61440*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-10 + 3*d)*(2 + 5*d)*Nc^5, -30720*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-10 + 3*d)*(2 + 5*d)*Nc^5, 
    -20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(4 + 9*d)*Nc^5, -10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(4 + 9*d)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (26 - 56*d + 43*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(-66 - 184*d + 37*d^2)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-100 - 150*d + 35*d^2)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-60 - 98*d + 23*d^2)*Nc^5, 
    -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 + 19*d + 45*d^2)*Nc^5, 512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(24 + 49*d + 15*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-160 - 137*d + 96*d^2)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(40 - 580*d - 632*d^2 + 171*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-256 - 660*d - 243*d^2 + 30*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(96 + 42*d - 255*d^2 + 42*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-20 - 192*d - 17*d^2 + 27*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-432 - 1164*d - 460*d^2 + 201*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-288 - 887*d - 553*d^2 + 201*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-244 - 502*d - 172*d^2 + 117*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-160 - 361*d - 110*d^2 + 79*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-620 - 1019*d - 252*d^2 + 217*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-492 - 1242*d - 331*d^2 + 208*d^3)*Nc^5, -128*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(272 + 198*d - 264*d^2 + 35*d^3)*Nc^5, 
    2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (10*d + 10*d^2)*Nc^5, -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 + 27*d + 29*d^2)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (24 + 80*d - 15*d^2 + 9*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-40 - 167*d - 86*d^2 + 45*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 96*d - 95*d^2 + 44*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-56 - 156*d + 9*d^2 + 9*d^3)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-31 - 80*d + 20*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(2 - 66*d - 120*d^2 + 45*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 52*d - 53*d^2 + 14*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 104*d - 95*d^2 + 28*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 136*d - 135*d^2 + 53*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 104*d - 25*d^2 + 12*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 - 86*d - 37*d^2 + 19*d^3)*Nc^5, -128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 96*d - 83*d^2 + 49*d^3)*Nc^5}, 
   {-61440*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-10 + 3*d)*(2 + 5*d)*Nc^5, -30720*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-10 + 3*d)*(2 + 5*d)*Nc^5, 
    -20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(4 + 9*d)*Nc^5, -10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(4 + 9*d)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (20 - 119*d + 46*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-68 - 189*d + 34*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-196 - 278*d + 73*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-124 - 266*d + 55*d^2)*Nc^5, 
    -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (6 + 20*d + 33*d^2)*Nc^5, 256*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(48 + 98*d + 51*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-84 - 240*d + 5*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-8 - 10*d - 138*d^2 + 75*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-144 - 304*d - 328*d^2 + 51*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(56 - 80*d - 178*d^2 + 21*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-112 + 196*d + 497*d^2 + 12*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-352 - 898*d - 344*d^2 + 201*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-300 - 716*d - 418*d^2 + 201*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-104 - 359*d - 208*d^2 + 69*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-352 - 802*d - 333*d^2 + 191*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-492 - 1242*d - 331*d^2 + 208*d^3)*
     Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-488 - 874*d - 372*d^2 + 277*d^3)*Nc^5, -128*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(168 + 84*d - 247*d^2 + 29*d^3)*Nc^5, 
    1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 + 26*d + 29*d^2)*Nc^5, -512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(42*d + 43*d^2)*Nc^5, -512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(24 + 32*d - 71*d^2 + 8*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 - 112*d - 95*d^2 + 45*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 44*d - 26*d^2 + 41*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (24 + 48*d - 106*d^2 + 31*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 45*d + 21*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-65*d - 119*d^2 + 45*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(24 + 108*d - 21*d^2 + 2*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 - 21*d - 55*d^2 + 21*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 176*d - 8*d^2 + 33*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 152*d - 92*d^2 + 23*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-40 - 106*d - 151*d^2 + 52*d^3)*Nc^5, 
    -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 - 96*d - 2*d^2 + 23*d^3)*Nc^5}, 
   {61440*(-6 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, 30720*(-6 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(4 + 3*d)*Nc^5, 10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(4 + 3*d)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-100 - 102*d + 65*d^2)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-156 - 170*d + 47*d^2)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-124 - 138*d + 23*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-212 - 238*d + 29*d^2)*Nc^5, 
    512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (56 + 130*d + 63*d^2)*Nc^5, 128*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(24 + 42*d + 15*d^2)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-40 + 18*d + 191*d^2)*Nc^5, -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-160 - 408*d - 342*d^2 + 81*d^3)*Nc^5, 
    -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (48 + 168*d + 133*d^2 + 15*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-176 - 396*d - 160*d^2 + 63*d^3)*Nc^5, 
    -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-176 - 336*d + 105*d^2 + 30*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-93*d - 219*d^2 + 33*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (28 - 93*d - 167*d^2 + 33*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 360*d - 477*d^2 + 111*d^3)*Nc^5, 
    128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (24 + 66*d + 187*d^2 + 49*d^3)*Nc^5, -128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(272 + 198*d - 264*d^2 + 35*d^3)*Nc^5, 
    -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (168 + 84*d - 247*d^2 + 29*d^3)*Nc^5, 64*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-400 - 504*d + 179*d^2 + 100*d^3)*Nc^5, 
    -512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 + 30*d + 17*d^2)*Nc^5, 256*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 + 38*d + 25*d^2)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (12 - 6*d + 28*d^2 + d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-6 - 63*d - 80*d^2 + 15*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-30*d - 58*d^2 + 9*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 - 36*d - 46*d^2 + 13*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-88 - 136*d + 35*d^2)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-88 - 352*d - 299*d^2 + 60*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 - 80*d - 63*d^2 + 18*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 - 30*d + d^3)*Nc^5, 128*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-24 - 68*d - 130*d^2 + 19*d^3)*Nc^5, 
    128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 - 116*d - 71*d^2 + 25*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-32 - 110*d + 39*d^2 + 24*d^3)*Nc^5, 
    64*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 - 40*d + 18*d^2 + 21*d^3)*Nc^5}, 
   {-327680*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, -81920*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    -327680*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*
     (1 + 2*d)*Nc^5, -81920*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)^2*(1 + 2*d)*Nc^5, 8192*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(4 + 22*d + 20*d^2 + 2*d^3)*Nc^5, 0, 
    4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (2 + 11*d + 10*d^2 + d^3)*Nc^5, -8192*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-22 - 69*d - 58*d^2 + 2*d^3)*Nc^5, 
    -8192*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*
     (12 + 19*d)*Nc^5, -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)^2*(12 + 29*d)*Nc^5, 32768*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 2048*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2*d + 13*d^2)*Nc^5, 
    1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (40*d + 29*d^2)*Nc^5, -12288*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^4*(1 + d)*Nc^5, -4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(d + 5*d^2)*Nc^5, 2048*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(9*d + 3*d^2)*Nc^5, 
    -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-2*d + 3*d^2)*Nc^5, 4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(6*d + 3*d^2)*Nc^5, -1024*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(12 + 39*d + 11*d^2)*Nc^5, 
    2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (10*d + 10*d^2)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 + 26*d + 29*d^2)*Nc^5, 
    -512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 + 30*d + 17*d^2)*Nc^5, 4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(12 + 21*d + 9*d^2 + d^3)*Nc^5, 
    -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (12 + 31*d + 19*d^2 + d^3)*Nc^5, -2048*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(-3*d + 2*d^2)*Nc^5, 
    -16384*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (7 + 10*d)*Nc^5, -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(6*d + d^2)*Nc^5, -2048*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(-10*d + d^2)*Nc^5, 
    -8192*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (3*d + d^2)*Nc^5, -4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(7*d + 10*d^2)*Nc^5, 6144*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^4*(1 + d)*Nc^5, -4096*(1 - d)*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 
    1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(d + d^2)*
     Nc^5, -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (2 - d + d^2)*Nc^5, 512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(48 + 76*d + 24*d^2 + 5*d^3)*Nc^5, 
    -128*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (16 - 16*d + 9*d^2)*Nc^5}, {409600*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 5*d)*Nc^5, 
    81920*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 5*d)*Nc^5, 409600*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)^2*(1 + 2*d)*Nc^5, 81920*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*(1 + 2*d)*Nc^5, 
    -4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (14 + 57*d + 50*d^2 + 2*d^3)*Nc^5, 2048*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 11*d + 10*d^2 + d^3)*Nc^5, 
    -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (14 + 57*d + 50*d^2 + 2*d^3)*Nc^5, 4096*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-42 - 139*d - 118*d^2 + 2*d^3)*Nc^5, 
    4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*
     (12 + 34*d)*Nc^5, 512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)^2*(52 + 99*d)*Nc^5, -36864*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*Nc^5, -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(22*d + 38*d^2)*Nc^5, -512*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(80*d + 99*d^2)*Nc^5, 
    2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (20*d + 13*d^2)*Nc^5, 2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(21*d + 30*d^2)*Nc^5, -1024*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(19*d + 23*d^2)*Nc^5, 
    1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8*d + 23*d^2)*Nc^5, 2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(14*d + 22*d^2)*Nc^5, 512*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(20 + 57*d + d^2)*Nc^5, 
    -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 + 27*d + 29*d^2)*Nc^5, -512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(42*d + 43*d^2)*Nc^5, 256*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(8 + 38*d + 25*d^2)*Nc^5, 
    -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (12 + 31*d + 19*d^2 + d^3)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(52 + 121*d + 69*d^2 + 2*d^3)*Nc^5, 
    1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (8 - 15*d + 2*d^2)*Nc^5, 8192*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(22 + 25*d)*Nc^5, 25600*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^4*(1 + d)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(d + 2*d^2)*Nc^5, 
    4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-7*d + d^2)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(34*d + 39*d^2)*Nc^5, -1024*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(-5*d + 2*d^2)*Nc^5, 
    2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (3 + 2*d + 2*d^2)*Nc^5, -512*(8 - d)*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, -512*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + 7*d + 2*d^2)*Nc^5, 
    -512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 + 26*d - 4*d^2 + d^3)*Nc^5, 256*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 + 44*d + 11*d^2 + 4*d^3)*Nc^5}, 
   {-40960*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (8 + 12*d + d^2)*Nc^5, -10240*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(2 + 5*d)*(8 + 12*d + d^2)*Nc^5, -40960*(-5 + d)*(-4 + d)^2*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 
    -10240*(-5 + d)*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 + 12*d + 24*d^2 - 23*d^3 + 4*d^4)*Nc^5, 0, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 + 12*d + 24*d^2 - 23*d^3 + 4*d^4)*Nc^5, 4096*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(32 + 178*d + 89*d^2 - 24*d^3 + 4*d^4)*
     Nc^5, 4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (8 + 3*d)*Nc^5, -512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*
     (1 + d)*(-16 + 9*d)*Nc^5, -16384*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(6 + 7*d + 8*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 80*d + 81*d^2 + 14*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 + 40*d - 49*d^2 + 9*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 + 8*d - 21*d^2 + 5*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 - 64*d + 39*d^2 + 24*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 - 4*d + 17*d^2 + 5*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 - 48*d - 49*d^2 + 5*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 - 48*d + d^2 + 10*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (48 - 8*d + 129*d^2 + 8*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(24 + 80*d - 15*d^2 + 9*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (24 + 32*d - 71*d^2 + 8*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(12 - 6*d + 28*d^2 + d^3)*Nc^5, 
    -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (-3*d + 2*d^2)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(8 - 15*d + 2*d^2)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(192 + 208*d + 134*d^2 - 69*d^3 + 16*d^4)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (56 + 78*d + 5*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-32 - 75*d^2 - 29*d^3 + 4*d^4)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 - 48*d + 139*d^2 - 42*d^3 + 4*d^4)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24*d - d^2 + 8*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(56*d + 78*d^2 + 5*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(8 + 8*d - 21*d^2 + 5*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 16*d + 66*d^2 - 11*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(48 + 48*d + d^2 - 9*d^3 + 4*d^4)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32 + 16*d + 35*d^2 - 16*d^3 + 4*d^4)*Nc^5, -512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(48 + 64*d + 33*d^2 - 16*d^3 + 5*d^4)*
     Nc^5, 128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (48 + 32*d + 215*d^2 - 69*d^3 + 9*d^4)*Nc^5}, 
   {491520*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (-8 - 12*d + 5*d^2)*Nc^5, 122880*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(2 + 5*d)*(-8 - 12*d + 5*d^2)*Nc^5, 
    491520*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (4 + 5*d)*Nc^5, 122880*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(4 + 5*d)*Nc^5, -8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-26 - 279*d - 274*d^2 + 90*d^3)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-2 - 3*d + 2*d^2)*
     Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 132*d - 142*d^2 + 45*d^3)*Nc^5, -32768*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-14 - 141*d - 136*d^2 + 45*d^3)*Nc^5, 
    8192*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (41 + 60*d)*Nc^5, 4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(24 + 30*d)*Nc^5, 8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-36 + 29*d + 79*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-72 - 84*d - 23*d^2 + 60*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-28 - 180*d - 181*d^2 + 60*d^3)*Nc^5, 16384*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-3*d + d^2)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 50*d - 10*d^2 + 30*d^3)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(48 + 2*d - 57*d^2)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-20 + 21*d + 36*d^2)*Nc^5, 8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-12 + 14*d + 22*d^2)*Nc^5, 6144*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(16 - 56*d - 76*d^2 + 5*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-40 - 167*d - 86*d^2 + 45*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 112*d - 95*d^2 + 45*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-6 - 63*d - 80*d^2 + 15*d^3)*Nc^5, -16384*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(7 + 10*d)*Nc^5, 
    8192*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (22 + 25*d)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*
     (1 + d)*(56 + 78*d + 5*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-576 - 816*d - 427*d^2 + 300*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16*d + 97*d^2 + 75*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(24*d + 22*d^2 + 15*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-288 - 96*d + 141*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-144 - 192*d - 111*d^2 + 75*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(8*d - d^2)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32*d - 44*d^2 + 5*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(56*d + 88*d^2 + 5*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(64*d + 87*d^2 + 5*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-200*d - 334*d^2 + 37*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-408*d - 354*d^2 + 51*d^3)*Nc^5}, 
   {307200*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^4*(1 + d)*(2 + 5*d)*Nc^5, 
    10240*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (-8 - 12*d + 11*d^2)*Nc^5, 307200*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^4*(1 + d)*Nc^5, 10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(4 + 11*d)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-26*d - 91*d^2 + 23*d^3 + 4*d^4)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-62*d - 49*d^2 + 7*d^3 + 2*d^4)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(8 + 98*d + 56*d^2 - 18*d^3)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-6*d + 106*d^2 - 51*d^3 + 2*d^4)*Nc^5, 51200*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^4*(1 + d)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(-8 + 7*d)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(8 + 6*d + 33*d^2)*
     Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (165*d^2 + 49*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-8 - 12*d - 6*d^2 + 7*d^3)*Nc^5, -4096*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-26*d - 14*d^2 + 6*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (44*d + 118*d^2 + 13*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-68*d - 13*d^2 + 35*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 96*d - 117*d^2 + 35*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 124*d - 162*d^2 + 23*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 100*d - 303*d^2 + 24*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 96*d - 95*d^2 + 44*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 44*d - 26*d^2 + 41*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-30*d - 58*d^2 + 9*d^3)*Nc^5, 
    -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (6*d + d^2)*Nc^5, 25600*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^4*(1 + d)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 75*d^2 - 29*d^3 + 4*d^4)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16*d + 97*d^2 + 75*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32*d + 400*d^2 + 25*d^3 + 8*d^4)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-32*d - 154*d^2 + 11*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16*d - 29*d^2 + 2*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-64*d - 12*d^2 + 57*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(9*d^2 - 15*d^3 + 4*d^4)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (61*d^2 - 19*d^3 + 4*d^4)*Nc^5, -128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(96 + 22*d - 95*d^2 + 8*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16*d - 42*d^2 - 45*d^3 + 8*d^4)*Nc^5, -256*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(-32 - 206*d - 51*d^2 + 8*d^3)*Nc^5, 
    64*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-128 - 96*d - 402*d^2 + 47*d^3 + 2*d^4)*Nc^5}, 
   {-61440*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^4*(1 + d)*(2 + 5*d)*Nc^5, 
    -10240*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (-8 - 12*d + 5*d^2)*Nc^5, -61440*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^4*(1 + d)*Nc^5, -10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(4 + 5*d)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(68*d^2 - 33*d^3 + 4*d^4)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-64*d - 52*d^2 + 9*d^3 + 2*d^4)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-8 - 102*d - 58*d^2 + 13*d^3 + 2*d^4)*
     Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-38*d - 62*d^2 + 11*d^3 + 2*d^4)*Nc^5, -40960*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^4*(1 + d)*Nc^5, 
    2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(4 + 4*d)*
     Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-12 - 42*d + 11*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(32 + 144*d + 61*d^2 + 6*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (4 - 4*d - 23*d^2 + 8*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 60*d - 5*d^2 + 6*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 104*d - 95*d^2 + 18*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 84*d - 17*d^2 + 22*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 - 8*d - 28*d^2 + 11*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 184*d - 167*d^2 + 42*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 60*d - 119*d^2 + 24*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-56 - 156*d + 9*d^2 + 9*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (24 + 48*d - 106*d^2 + 31*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 - 36*d - 46*d^2 + 13*d^3)*Nc^5, 
    -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (-10*d + d^2)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(d + 2*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-48 - 48*d + 139*d^2 - 42*d^3 + 4*d^4)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (24*d + 22*d^2 + 15*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-32*d - 154*d^2 + 11*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (128 + 176*d - 210*d^2 + 33*d^3 + 8*d^4)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32*d + 11*d^2 + 4*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-48*d - 52*d^2 + 27*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-16 - 12*d + 32*d^2 - 15*d^3 + 2*d^4)*
     Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32 + 8*d - 19*d^2 - 7*d^3 + 4*d^4)*Nc^5, -128*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-128 - 112*d + 162*d^2 - 9*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48*d - 73*d^2 - 5*d^3 + 4*d^4)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-64 - 16*d + 394*d^2 - 91*d^3 + 2*d^4)*Nc^5, 
    64*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (128 + 112*d - 50*d^2 - 61*d^3 + 16*d^4)*Nc^5}, 
   {-491520*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + 5*d)*Nc^5, 
    -122880*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + 5*d)*Nc^5, 
    163840*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + d)*
     Nc^5, 40960*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (2 + d)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-128 - 73*d + 10*d^2 + 8*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 + 27*d - 10*d^2)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-52 - 52*d + 15*d^2 + 2*d^3)*Nc^5, 16384*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(22 + 23*d + 4*d^2 + 2*d^3)*Nc^5, 
    8192*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (14 + 21*d)*Nc^5, 2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(12 + 13*d)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-148 - 98*d + 61*d^2)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-40 + 84*d + 53*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-80 - 32*d + 22*d^2)*Nc^5, -8192*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-16 - 34*d + 10*d^2)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-18 - 13*d + 22*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-192 - 178*d + 103*d^2)*Nc^5, -4096*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-26 + 15*d + 6*d^2)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 + 50*d + 17*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-48 + 45*d + 18*d^2)*Nc^5, 4096*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-31 - 80*d + 20*d^2)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 45*d + 21*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-88 - 136*d + 35*d^2)*Nc^5, -8192*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(3*d + d^2)*Nc^5, 
    4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-7*d + d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-24*d - d^2 + 8*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-288 - 96*d + 141*d^2)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16*d - 29*d^2 + 2*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(32*d + 11*d^2 + 4*d^3)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-240 - 162*d + 83*d^2)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 + 15*d + 8*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-16*d + 3*d^2)*
     Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (4*d + 21*d^2)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-32*d + 15*d^2 + 4*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(2*d + d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-116*d + 19*d^2 + 5*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (112*d - 29*d^2 + 9*d^3)*Nc^5}, {122880*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(2 + 5*d)*(-8 - 12*d + 5*d^2)*Nc^5, 
    61440*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (-8 - 13*d + 5*d^2)*Nc^5, 40960*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(12*d + 15*d^2)*Nc^5, 20480*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 13*d + 15*d^2)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-40 - 303*d - 266*d^2 + 90*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-104 - 325*d - 278*d^2 + 92*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-92 - 296*d - 291*d^2 + 91*d^3)*Nc^5, -8192*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-14 - 141*d - 136*d^2 + 45*d^3)*Nc^5, 
    4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (2 + 25*d + 30*d^2)*Nc^5, -1024*(4 - 5*d)*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-20 + 66*d + 69*d^2)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-168 - 332*d - 195*d^2 + 120*d^3)*Nc^5, -24576*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-48 - 122*d - 86*d^2 + 30*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-10 - 35*d - 35*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-96 - 238*d - 265*d^2 + 120*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-38 - 157*d - 164*d^2 + 60*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-48 - 322*d - 345*d^2 + 120*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32 - 103*d - 184*d^2 + 30*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(2 - 66*d - 120*d^2 + 45*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-65*d - 119*d^2 + 45*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-88 - 352*d - 299*d^2 + 60*d^3)*Nc^5, 
    -4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (7*d + 10*d^2)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(34*d + 39*d^2)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(56*d + 78*d^2 + 5*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-144 - 192*d - 111*d^2 + 75*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-64*d - 12*d^2 + 57*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48*d - 52*d^2 + 27*d^3)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 + 15*d + 8*d^2)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-144 - 234*d - 133*d^2 + 75*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-128*d - 126*d^2 + 39*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-68*d - 60*d^2 + 29*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-112*d - 90*d^2 + 63*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-184*d - 208*d^2 + 51*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-264*d - 400*d^2 + 61*d^3)*Nc^5, 
    64*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-384*d - 336*d^2 + 67*d^3)*Nc^5}, 
   {0, 10240*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (4 + 7*d)*Nc^5, 0, 10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(8 + 7*d)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(2*d + 3*d^2 - 2*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-134*d - 113*d^2 + 24*d^3 + 4*d^4)*
     Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 392*d - 276*d^2 + 69*d^3 + 4*d^4)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (12*d + 21*d^2 - 6*d^3)*Nc^5, -10240*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^4*(1 + d)*Nc^5, -512*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(32 + 17*d)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 - 12*d + 2*d^2)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-16 - 160*d - 79*d^2 + 33*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 112*d - 31*d^2 + 17*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-104*d - 106*d^2 + 39*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-56*d - 37*d^2 + 18*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 176*d - 155*d^2 + 50*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-12 - 96*d - 76*d^2 + 25*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 148*d - 148*d^2 + 51*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 80*d - 21*d^2 + 6*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 52*d - 53*d^2 + 14*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (24 + 108*d - 21*d^2 + 2*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 - 80*d - 63*d^2 + 18*d^3)*Nc^5, 
    6144*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^4*(1 + d)*Nc^5, 
    -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (-5*d + 2*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(8 + 8*d - 21*d^2 + 5*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(8*d - d^2)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (9*d^2 - 15*d^3 + 4*d^4)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 12*d + 32*d^2 - 15*d^3 + 2*d^4)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-16*d + 3*d^2)*
     Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-128*d - 126*d^2 + 39*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8*d - 39*d^2 - 16*d^3 + 8*d^4)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8*d + 72*d^2 - 49*d^3 + 8*d^4)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 + 36*d + 87*d^2 - 32*d^3 + 2*d^4)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (45*d^2 - 56*d^3 + 12*d^4)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8*d + 86*d^2 - 35*d^3 + 3*d^4)*Nc^5, 
    -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32 + 72*d + 124*d^2 - 63*d^3 + 7*d^4)*Nc^5}, 
   {40960*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (-4 - 6*d + d^2)*Nc^5, -20480*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(2 + 5*d)*(-8 - 12*d + 5*d^2)*Nc^5, 40960*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + d)*Nc^5, 
    -20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (4 + 5*d)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 32*d - 3*d^2 + 13*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-88*d - 71*d^2 + 5*d^3 + 4*d^4)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-14 - 154*d - 124*d^2 + 41*d^3 + 2*d^4)*Nc^5, 
    8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (2 + 10*d - 9*d^2 + 3*d^3)*Nc^5, 4096*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(6 + d)*Nc^5, 
    1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (25 + 35*d)*Nc^5, -8192*(-4 - 14*d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(16 - 12*d + 13*d^2 + 19*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 - 88*d - 100*d^2 + 35*d^3)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-76*d - 26*d^2 + 11*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-74*d - 78*d^2 + 13*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-28 - 143*d - 71*d^2 + 54*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 122*d - 129*d^2 + 54*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-32 - 168*d - 130*d^2 + 45*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 61*d - 107*d^2 + 31*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 104*d - 95*d^2 + 28*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 - 21*d - 55*d^2 + 21*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 - 30*d + d^3)*Nc^5, -4096*(1 - d)*(-5 + d)*
     (-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 
    2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (3 + 2*d + 2*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-32 - 16*d + 66*d^2 - 11*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-32*d - 44*d^2 + 5*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (61*d^2 - 19*d^3 + 4*d^4)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(32 + 8*d - 19*d^2 - 7*d^3 + 4*d^4)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(4*d + 21*d^2)*
     Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-68*d - 60*d^2 + 29*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8*d + 72*d^2 - 49*d^3 + 8*d^4)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 - 60*d + 70*d^2 - 39*d^3 + 16*d^4)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32 + 72*d + 29*d^2 - 40*d^3 + 4*d^4)*Nc^5, -512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-16 - 36*d + 45*d^2 - 54*d^3 + 12*d^4)*
     Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4*d - 82*d^2 - d^3 + 6*d^4)*Nc^5, 128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(64 + 64*d + 46*d^2 - 73*d^3 + 14*d^4)*Nc^5}, 
   {10240*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (8 + 12*d + d^2)*Nc^5, 5120*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(2 + 5*d)*(-16 - 24*d + 13*d^2)*Nc^5, 
    10240*(-5 + d)*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 
    5120*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (8 + 13*d)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 - 8*d + 20*d^2 - 15*d^3 + 4*d^4)*Nc^5, 512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(24 + 224*d + 228*d^2 - 85*d^3 + 2*d^4)*
     Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-40 - 314*d - 274*d^2 + 100*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(16 + 94*d + 52*d^2 - 17*d^3 + 2*d^4)*
     Nc^5, -4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (3 + 3*d)*Nc^5, -512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*
     (1 + d)*(28 + 23*d)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(12 + 12*d + 9*d^2)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-32 - 176*d - 71*d^2 + 66*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 - 84*d - 54*d^2 + 23*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 108*d - 173*d^2 + 52*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 - 16*d - 46*d^2 + 5*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-80 - 284*d - 161*d^2 + 112*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-44 - 154*d - 99*d^2 + 56*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-56 - 216*d - 215*d^2 + 86*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 - 140*d - 131*d^2 + 32*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 136*d - 135*d^2 + 53*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 - 176*d - 8*d^2 + 33*d^3)*Nc^5, 128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 68*d - 130*d^2 + 19*d^3)*Nc^5, 
    1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(d + d^2)*
     Nc^5, -512*(8 - d)*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*
     (1 + d)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (48 + 48*d + d^2 - 9*d^3 + 4*d^4)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(56*d + 88*d^2 + 5*d^3)*Nc^5, 
    -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (96 + 22*d - 95*d^2 + 8*d^3)*Nc^5, -128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-128 - 112*d + 162*d^2 - 9*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32*d + 15*d^2 + 4*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-112*d - 90*d^2 + 63*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(16 + 36*d + 87*d^2 - 32*d^3 + 2*d^4)*
     Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32 + 72*d + 29*d^2 - 40*d^3 + 4*d^4)*Nc^5, 64*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-256 - 272*d - 114*d^2 + 109*d^3 + 
      8*d^4)*Nc^5, -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (64 + 112*d + 181*d^2 - 73*d^3 + 8*d^4)*Nc^5, 
    128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (64 + 112*d - 18*d^2 - 21*d^3 + 8*d^4)*Nc^5, 
    -32*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (128 + 80*d + 202*d^2 - 65*d^3 + 2*d^4)*Nc^5}, 
   {-10240*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (8 + 12*d + d^2)*Nc^5, 5120*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(2 + 5*d)*(-24 - 36*d + 9*d^2)*Nc^5, -10240*(-5 + d)*(-4 + d)^2*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 
    5120*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (12 + 9*d)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 + 6*d + 15*d^2 - 17*d^3 + 4*d^4)*Nc^5, -512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-182*d - 155*d^2 + 25*d^3 + 6*d^4)*
     Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-28 - 266*d - 196*d^2 + 53*d^3 + 2*d^4)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (20 + 90*d + 30*d^2 - 13*d^3 + 2*d^4)*Nc^5, 1024*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(12 + 7*d)*Nc^5, 
    -512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (19 + 19*d)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(8 + 2*d + 9*d^2)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-168*d - 205*d^2 + 27*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 84*d - 63*d^2 + 19*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-74*d - 58*d^2 + 20*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-88*d - 25*d^2 + 29*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-40 - 246*d - 211*d^2 + 65*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 236*d - 197*d^2 + 65*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-32 - 252*d - 162*d^2 + 85*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-122*d + 15*d^2 + 26*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 104*d - 25*d^2 + 12*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 152*d - 92*d^2 + 23*d^3)*Nc^5, 128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 - 116*d - 71*d^2 + 25*d^3)*Nc^5, 
    -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (2 - d + d^2)*Nc^5, -512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(2 + 7*d + 2*d^2)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(32 + 16*d + 35*d^2 - 16*d^3 + 4*d^4)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (64*d + 87*d^2 + 5*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-16*d - 42*d^2 - 45*d^3 + 8*d^4)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48*d - 73*d^2 - 5*d^3 + 4*d^4)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(2*d + d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-184*d - 208*d^2 + 51*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (45*d^2 - 56*d^3 + 12*d^4)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 36*d + 45*d^2 - 54*d^3 + 12*d^4)*Nc^5, 
    -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (64 + 112*d + 181*d^2 - 73*d^3 + 8*d^4)*Nc^5, 
    128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 40*d + 126*d^2 - 83*d^3 + 20*d^4)*Nc^5, 
    -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-56*d + 114*d^2 - 53*d^3 + 14*d^4)*Nc^5, -32*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(32*d + 10*d^2 - 75*d^3 + 12*d^4)*Nc^5}, 
   {-4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (-172 - 300*d + 37*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(2 + 5*d)*(-104 - 180*d + 29*d^2)*Nc^5, 
    -4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (28 + 100*d + 37*d^2)*Nc^5, -2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 + 60*d + 29*d^2)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 - 86*d - 24*d^2 + 10*d^3 + 5*d^4)*Nc^5, 512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-8 - 84*d - 72*d^2 - d^3 + 3*d^4)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (20 + 78*d + 90*d^2 - 21*d^3 + d^4)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(212 + 710*d + 426*d^2 - 87*d^3 + 5*d^4)*
     Nc^5, -4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (12 + 32*d + 15*d^2)*Nc^5, 512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-4 - 19*d + 5*d^2)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (12 + 11*d + 34*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(16 + 20*d - 185*d^2 + 8*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-8 + 72*d - 71*d^2 + 5*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (40*d - 8*d^2 + 3*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-54*d + 25*d^2 + 12*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-16 - 17*d - 63*d^2 + 13*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 - 28*d + d^2 + 13*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 132*d - 43*d^2 + 32*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-36 - 129*d + 127*d^2 + 47*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 - 86*d - 37*d^2 + 19*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-40 - 106*d - 151*d^2 + 52*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-32 - 110*d + 39*d^2 + 24*d^3)*Nc^5, 
    512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (48 + 76*d + 24*d^2 + 5*d^3)*Nc^5, -512*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(8 + 26*d - 4*d^2 + d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (48 + 64*d + 33*d^2 - 16*d^3 + 5*d^4)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-200*d - 334*d^2 + 37*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (-32 - 206*d - 51*d^2 + 8*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-64 - 16*d + 394*d^2 - 91*d^3 + 2*d^4)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-116*d + 19*d^2 + 5*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-264*d - 400*d^2 + 61*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8*d + 86*d^2 - 35*d^3 + 3*d^4)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-4*d - 82*d^2 - d^3 + 6*d^4)*Nc^5, 
    128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (64 + 112*d - 18*d^2 - 21*d^3 + 8*d^4)*Nc^5, -128*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-56*d + 114*d^2 - 53*d^3 + 14*d^4)*
     Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-272 - 308*d + 26*d^2 + 54*d^3 + 11*d^4)*Nc^5, 
    -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (64 + 80*d + 195*d^2 - 27*d^3 + 3*d^4)*Nc^5}, 
   {1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + 5*d)*
     (-216 - 360*d + 51*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(2 + 5*d)*(-112 - 180*d + 37*d^2)*Nc^5, 
    1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (24 + 120*d + 51*d^2)*Nc^5, 512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 + 60*d + 37*d^2)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 92*d + 8*d^2 - 4*d^3 + 9*d^4)*Nc^5, 128*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(16 + 96*d + 136*d^2 - 57*d^3 + 7*d^4)*
     Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (18*d + 62*d^2 - 27*d^3 + 4*d^4)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(144 + 620*d + 372*d^2 - 71*d^3 + 9*d^4)*Nc^5, 
    2048*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(7 + 2*d)*
     Nc^5, 512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (4 + 13*d + 4*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(12 + 47*d^2)*Nc^5, -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-64 - 208*d - 239*d^2 + 42*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (28 + 4*d - 13*d^2 + 8*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 4*d - 61*d^2 + 14*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 96*d - 113*d^2 + 18*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-48 - 88*d - 65*d^2 + 26*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 - 30*d + 12*d^2 + 13*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 + 40*d + 69*d^2 + 6*d^3)*Nc^5, 
    128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32 - 24*d + 229*d^2 + 34*d^3)*Nc^5, -128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 96*d - 83*d^2 + 49*d^3)*Nc^5, 
    -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 - 96*d - 2*d^2 + 23*d^3)*Nc^5, 64*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 - 40*d + 18*d^2 + 21*d^3)*Nc^5, 
    -128*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (16 - 16*d + 9*d^2)*Nc^5, 256*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 + 44*d + 11*d^2 + 4*d^3)*Nc^5, 
    128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (48 + 32*d + 215*d^2 - 69*d^3 + 9*d^4)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-408*d - 354*d^2 + 51*d^3)*Nc^5, 64*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-128 - 96*d - 402*d^2 + 47*d^3 + 2*d^4)*Nc^5, 
    64*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (128 + 112*d - 50*d^2 - 61*d^3 + 16*d^4)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (112*d - 29*d^2 + 9*d^3)*Nc^5, 64*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-384*d - 336*d^2 + 67*d^3)*Nc^5, 
    -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32 + 72*d + 124*d^2 - 63*d^3 + 7*d^4)*Nc^5, 
    128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (64 + 64*d + 46*d^2 - 73*d^3 + 14*d^4)*Nc^5, 
    -32*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (128 + 80*d + 202*d^2 - 65*d^3 + 2*d^4)*Nc^5, 
    -32*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32*d + 10*d^2 - 75*d^3 + 12*d^4)*Nc^5, -128*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(64 + 80*d + 195*d^2 - 27*d^3 + 3*d^4)*
     Nc^5, 16*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-176*d + 314*d^2 - 86*d^3 + 35*d^4)*Nc^5}}, 
  {{30720*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-8 - 7*d + 4*d^2)*Nc^5, 0, -20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    -10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, 61440*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-6 - 3*d + 2*d^2)*Nc^5, 
    5120*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-32 - 14*d + 9*d^2)*Nc^5, 0, 0, 10240*(-4 + d)*(-3 + d)*(-2 + d)^7*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    -10240*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-16 - d + 3*d^2)*Nc^5, 5120*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 0, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-74 - 26*d + 33*d^2)*Nc^5, 
    5120*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-16 - 13*d + 6*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(-4 - 46*d + 3*d^2)*Nc^5, 3072*(-4 + d)^2*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + d)*(1 + 2*d)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-1 + 2*d)*
     (1 + 2*d)*(8 + 3*d)*Nc^5, -3072*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(1 + 3*d)*Nc^5, -16384*(-4 + d)*(-3 + d)*
     (-2 + d)^7*(-1 + d)*d^2*(1 + d)^2*(1 + 2*d)*Nc^5, 
    40960*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*Nc^5, 
    2048*(-4 + d)^2*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*Nc^5, 
    24576*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)^2*(1 + 2*d)*Nc^5, 
    -20480*(-8 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(-2 + 3*d)*Nc^5, 8192*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*
     d^2*(1 + d)^2*(1 + 2*d)*Nc^5}, {0, 7680*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-8 - 7*d + 4*d^2)*Nc^5, 0, 
    -5120*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, 0, -20480*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-1 + 2*d)*(1 + 2*d)*Nc^5, 
    2560*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-8 + 4*d + 3*d^2)*Nc^5, -10240*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-8 + 4*d + 3*d^2)*Nc^5, 
    -5120*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 - 16*d + 3*d^2)*Nc^5, 0, -2560*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, -2560*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-14 - 26*d + 3*d^2)*Nc^5, 2560*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-4 - 46*d + 3*d^2)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-58 - 52*d + 21*d^2)*Nc^5, 6144*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-9 - d + 3*d^2)*Nc^5, -768*(-4 + d)^2*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(8 + 9*d)*Nc^5, 
    1024*(-4 + d)^2*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*Nc^5, 
    0, -10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (1 + 2*d)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(-8 - 19*d + 4*d^2)*Nc^5, 20480*(-4 + d)*(-3 + d)*(-2 + d)^7*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-6 - 38*d + 13*d^2)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*(1 + 2*d)*
     (-10 + 3*d)*Nc^5}, {-20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 0, 
    20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*
     (4 + 3*d)*Nc^5, 10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)^2*(4 + 3*d)*Nc^5, -20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(4 + 3*d)*Nc^5, 
    -5120*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 + 20*d + 9*d^2)*Nc^5, 0, 0, -10240*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + 3*d)*Nc^5, 
    10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (4 + 10*d + 3*d^2)*Nc^5, -5120*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(2 + 3*d)*Nc^5, 0, 1024*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*(8 + 33*d)*Nc^5, 
    -10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*
     (2 + 3*d)*Nc^5, -512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(8 + 6*d + 3*d^2)*Nc^5, -1024*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(8 + 16*d + 3*d^2)*Nc^5, 
    4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*
     (-2 + 3*d)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(4 + 8*d + 9*d^2)*Nc^5, 16384*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)^2*Nc^5, -40960*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 
    -2048*(-5 + d)*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 
    -24576*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)^2*Nc^5, 
    40960*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (2 + 3*d)*Nc^5, 4096*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*
     (1 + d)*(-2 + 3*d)*Nc^5, -8192*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)^2*Nc^5}, {-10240*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, 
    -5120*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, 10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)^2*(4 + 3*d)*Nc^5, 10240*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*(4 + 3*d)*Nc^5, 
    -10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(4 + 3*d)*Nc^5, -2560*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 + 16*d + 9*d^2)*Nc^5, 
    -2560*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (4 + 3*d)*Nc^5, 10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*
     (1 + d)*(4 + 3*d)*Nc^5, -15360*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*Nc^5, 5120*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(4 + 10*d + 3*d^2)*Nc^5, 0, 
    2560*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*
     (4 + 3*d)*Nc^5, 512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)^2*(-8 + 27*d)*Nc^5, -2560*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(2 + 3*d)^2*Nc^5, 0, 512*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(8 + 21*d + 18*d^2)*Nc^5, 
    -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (12 + 29*d + 12*d^2)*Nc^5, 1280*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 + 16*d + 9*d^2)*Nc^5, 
    1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (12 + 7*d)*Nc^5, -20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(4 + 9*d)*Nc^5, -20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)^2*Nc^5, 40960*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)^2*Nc^5, -10240*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(1 + 2*d)*Nc^5, 
    -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*
     (4 + 7*d)*Nc^5}, {61440*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(-6 - 3*d + 2*d^2)*Nc^5, 0, 
    -20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(4 + 3*d)*Nc^5, -10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(4 + 3*d)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-196 - 307*d + 14*d^2 + 60*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-124 - 246*d - 20*d^2 + 45*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 + 64*d + 47*d^2)*Nc^5, 24576*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(8 + d)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-24 - 37*d - 2*d^2 + 15*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-116 - 206*d + 31*d^2 + 30*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 58*d - 15*d^2 + 30*d^3)*Nc^5, -12288*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-4 - 2*d + 3*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-88 - 185*d - 6*d^2 + 66*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-116 - 326*d - 89*d^2 + 60*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 126*d - 103*d^2 + 6*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-88 - 80*d + 39*d^2 + 6*d^3)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + d)*
     (1 + 2*d + 6*d^2)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-88 - 200*d - 81*d^2 + 36*d^3)*Nc^5, 
    -8192*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 4*d)*
     Nc^5, 8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-12 - 41*d + 17*d^2)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(2 + d)*(-4 - 2*d + d^2)*Nc^5, 12288*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-4 - 12*d - 3*d^2 + 4*d^3)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-92 - 146*d + 37*d^2)*Nc^5, -8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(4 - d - 9*d^2 + 3*d^3)*Nc^5, 4096*(-4 + d)*(-3 + d)*
     (-2 + d)^7*(-1 + d)*d^2*(1 + d)*(2 + d)*(3 + 4*d)*Nc^5}, 
   {5120*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-32 - 14*d + 9*d^2)*Nc^5, -20480*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-1 + 2*d)*(1 + 2*d)*Nc^5, -5120*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(8 + 20*d + 9*d^2)*Nc^5, 
    -2560*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 + 16*d + 9*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-124 - 246*d - 20*d^2 + 45*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-528 - 712*d + 170*d^2 + 135*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-48 + 8*d + 95*d^2)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 + 208*d + 175*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-16 - 284*d - 70*d^2 + 45*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(4 + d)*
     (-56 - 125*d + 45*d^2)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-32 - 8*d + 60*d^2 + 45*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 - 98*d + 37*d^2)*Nc^5, -768*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-56 - 144*d - 6*d^2 + 33*d^3)*Nc^5, 
    1536*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 86*d - 32*d^2 + 15*d^3)*Nc^5, 128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-48 - 352*d - 166*d^2 + 9*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-64 - 92*d + 83*d^2 + 9*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(48 + 224*d + 143*d^2 + 18*d^3)*Nc^5, 
    -768*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 36*d - 39*d^2 + 9*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 64*d - 29*d^2 + 24*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 - 56*d + 25*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(-64 - 49*d + 3*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-32 - 80*d - 3*d^2 + 36*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-184 - 276*d + 85*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 - 44*d + 3*d^2 + 9*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 12*d - 35*d^2 + 12*d^3)*Nc^5}, 
   {0, 2560*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-8 + 4*d + 3*d^2)*Nc^5, 0, -2560*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(4 + 3*d)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-48 + 64*d + 47*d^2)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 + 8*d + 95*d^2)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-224 + 32*d + 266*d^2 + 15*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(4 + 3*d)*
     (24 + 5*d)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (64 - 148*d - 128*d^2 + 15*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 96*d + d^2)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 + 24*d + 15*d^2 + 15*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-64 - 132*d - 7*d^2 + 15*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 136*d - 59*d^2 + 6*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(32 - 8*d - 2*d^2 + 15*d^3)*Nc^5, 
    -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 56*d - 49*d^2 + 3*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(64 - 76*d - 64*d^2 + 21*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 + 22*d + 42*d^2 + 9*d^3)*Nc^5, -128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-64 - 176*d + 27*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)^2*d^2*(1 + d)*
     (-24 - 16*d + d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-44 - 32*d + 19*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 - 36*d - 26*d^2 + 5*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (4 - 28*d - 29*d^2 + 4*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-32 - 56*d + 27*d^2)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 - 44*d - 12*d^2 + 13*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 12*d + 7*d^2 + 3*d^3)*Nc^5}, 
   {0, -10240*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-8 + 4*d + 3*d^2)*Nc^5, 0, 10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(4 + 3*d)*Nc^5, 24576*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(8 + d)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-48 + 208*d + 175*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(4 + 3*d)*
     (24 + 5*d)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-96 + 48*d + 164*d^2 + 15*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 - 164*d - 91*d^2 + 15*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 + 16*d + 41*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-32 - 8*d + 50*d^2 + 15*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 156*d - 49*d^2 + 15*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(-80 - 65*d + 6*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 - 64*d + 56*d^2 + 15*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(32 - 104*d - 94*d^2 + 3*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (-20 - 5*d + 21*d^2)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(38 + 31*d + 9*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(-112 - 44*d + 27*d^2)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 + 16*d - 7*d^2 + d^3)*Nc^5, -98304*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-2 - 2*d + d^2)*Nc^5, 4096*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(-38 - 25*d + 5*d^2)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 68*d - 31*d^2 + 8*d^3)*Nc^5, 16384*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-6 - 16*d + 3*d^2)*Nc^5, 
    -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (-72 - 12*d + 13*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(-24 + 2*d + 3*d^2)*Nc^5}, 
   {10240*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 3*d)*Nc^5, -5120*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 - 16*d + 3*d^2)*Nc^5, -10240*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + 3*d)*Nc^5, 
    -15360*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 - 37*d - 2*d^2 + 15*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 284*d - 70*d^2 + 45*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (64 - 148*d - 128*d^2 + 15*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 - 164*d - 91*d^2 + 15*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-60 + 227*d + 44*d^2 + 30*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-56 + 208*d + 99*d^2 + 15*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-12 - 53*d - 35*d^2 + 15*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 + 153*d - 50*d^2 + 15*d^3)*Nc^5, 
    -1536*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 + 20*d + 6*d^2 + 13*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 - 122*d - 38*d^2 + 15*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 + 35*d - 36*d^2 + 3*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-36 - 135*d - 119*d^2 + 24*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-44 - 209*d - 69*d^2 + 24*d^3)*Nc^5, 768*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(16 - 28*d + 3*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*
     (-4 - 3*d + 3*d^2)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*
     (1 + d)*(-2 + 3*d)*Nc^5, 1024*(-4 + d)*(-3 + d)^2*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(-12 + 11*d)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 68*d + 33*d^2 + 4*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(2 + 7*d)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (4 + 55*d - 47*d^2 + 16*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 41*d + 17*d^2 + d^3)*Nc^5}, 
   {-10240*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-16 - d + 3*d^2)*Nc^5, 0, 10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(4 + 10*d + 3*d^2)*Nc^5, 
    5120*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (4 + 10*d + 3*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-116 - 206*d + 31*d^2 + 30*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(4 + d)*
     (-56 - 125*d + 45*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-16 - 96*d + d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-48 + 16*d + 41*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-56 + 208*d + 99*d^2 + 15*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-240 - 98*d + 214*d^2 + 15*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (24 + 16*d - 35*d^2 + 15*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 + 16*d + 35*d^2)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-68 - 32*d + 72*d^2 + 33*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 149*d - 39*d^2 + 15*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-56 - 100*d - 29*d^2 + 3*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 92*d - 30*d^2 + 3*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32 - 14*d - 19*d^2 + 6*d^3)*Nc^5, 1536*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(4 + 3*d)*(-2 - 4*d + d^2)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 - 8*d - 3*d^2 + 8*d^3)*Nc^5, -8192*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-12 - 19*d + 9*d^2)*Nc^5, 
    -1024*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 - 16*d + d^2)*Nc^5, -3072*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-8 - 40*d + 7*d^2 + 4*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-144 - 198*d + 73*d^2)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 + 88*d + 3*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-8 - 24*d - 7*d^2 + 4*d^3)*Nc^5}, 
   {5120*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (2 + 3*d)*Nc^5, -2560*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, -5120*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(2 + 3*d)*Nc^5, 0, 1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-32 - 58*d - 15*d^2 + 30*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 8*d + 60*d^2 + 45*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 + 24*d + 15*d^2 + 15*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 8*d + 50*d^2 + 15*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-12 - 53*d - 35*d^2 + 15*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (24 + 16*d - 35*d^2 + 15*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 36*d + 20*d^2 + 15*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 - 34*d - 67*d^2 + 15*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-40 - 86*d - 39*d^2 + 39*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 44*d - 23*d^2 + 15*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 - 28*d - 53*d^2 + 3*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-40 - 66*d - 19*d^2 + 24*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 15*d + 34*d^2 + 12*d^3)*Nc^5, 
    128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(-8 - 37*d + 9*d^2)*
     Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 24*d - 5*d^2 + 9*d^3)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(2 + 3*d)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 56*d - 51*d^2 + 11*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 + 24*d + 31*d^2 + 4*d^3)*Nc^5, 3072*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 12*d + 5*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 50*d - 27*d^2 + 16*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 6*d + 4*d^2 + d^3)*Nc^5}, 
   {0, -2560*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(2 + 3*d)*Nc^5, 0, 2560*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)^2*(4 + 3*d)*Nc^5, -12288*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-4 - 2*d + 3*d^2)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 - 98*d + 37*d^2)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-64 - 132*d - 7*d^2 + 15*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 156*d - 49*d^2 + 15*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 + 153*d - 50*d^2 + 15*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 + 16*d + 35*d^2)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(16 - 34*d - 67*d^2 + 15*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-212 - 235*d + 32*d^2 + 33*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-64 - 39*d + 22*d^2 + 5*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 - 74*d - 43*d^2 + 23*d^3)*Nc^5, 128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-56 - 30*d - 11*d^2 + 11*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 169*d - 130*d^2 + 19*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-40 - 155*d - 61*d^2 + 16*d^3)*Nc^5, 
    128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-192 - 288*d - 31*d^2 + 19*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-48 - 76*d + 25*d^2 + 6*d^3)*Nc^5, 
    -6144*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32 + 36*d - 95*d^2 + 14*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 - 4*d - 51*d^2 + 8*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(-29 + 6*d)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 + 29*d - 65*d^2 + 13*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-36 - 43*d + 9*d^2 + 5*d^3)*Nc^5}, 
   {-1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-74 - 26*d + 33*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(-14 - 26*d + 3*d^2)*Nc^5, 
    1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*
     (8 + 33*d)*Nc^5, 512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)^2*(-8 + 27*d)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-88 - 185*d - 6*d^2 + 66*d^3)*Nc^5, 
    -768*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-56 - 144*d - 6*d^2 + 33*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 136*d - 59*d^2 + 6*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (-80 - 65*d + 6*d^2)*Nc^5, -1536*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-16 + 20*d + 6*d^2 + 13*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-68 - 32*d + 72*d^2 + 33*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-40 - 86*d - 39*d^2 + 39*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-64 - 39*d + 22*d^2 + 5*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-220 - 181*d + 146*d^2 + 97*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-52 - 196*d - 27*d^2 + 54*d^3)*Nc^5, 128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 + 70*d + 98*d^2 + 11*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 122*d - 60*d^2 + 15*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-36 - 70*d + 17*d^2 + 16*d^3)*Nc^5, 
    128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (88 + 4*d - 93*d^2 + 16*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 24*d - 5*d^2 + 19*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 11*d + 13*d^2)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(16 - 4*d - 51*d^2 + 10*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-56 - 56*d + 31*d^2 + 23*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(6 - 42*d + d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(24 + 20*d - 51*d^2 + 10*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 - 10*d + 3*d^2 + 13*d^3)*Nc^5}, 
   {5120*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-16 - 13*d + 6*d^2)*Nc^5, 2560*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*
     d^2*(1 + d)*(1 + 2*d)*(2 + 3*d)*Nc^5, -10240*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*(2 + 3*d)*Nc^5, 
    -2560*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (2 + 3*d)^2*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-116 - 326*d - 89*d^2 + 60*d^3)*Nc^5, 1536*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-32 - 86*d - 32*d^2 + 15*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32 - 8*d - 2*d^2 + 15*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-48 - 64*d + 56*d^2 + 15*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 - 122*d - 38*d^2 + 15*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 149*d - 39*d^2 + 15*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 44*d - 23*d^2 + 15*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-48 - 74*d - 43*d^2 + 23*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-52 - 196*d - 27*d^2 + 54*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-224 - 390*d - 66*d^2 + 93*d^3)*Nc^5, 
    384*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 - 40*d - 7*d^2 + 5*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(56 + 10*d - 74*d^2 + 15*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-2 - 2*d + d^2 + 2*d^3)*Nc^5, -128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-48 - 212*d - 176*d^2 + 55*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 - 72*d - 17*d^2 + 16*d^3)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-12 - 19*d + 9*d^2)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 - 4*d - 30*d^2 + 5*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 64*d - 48*d^2 + 27*d^3)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 69*d + 9*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(4 + 9*d + d^2 + d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 26*d - 13*d^2 + 10*d^3)*Nc^5}, 
   {512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-4 - 46*d + 3*d^2)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(-4 - 46*d + 3*d^2)*Nc^5, -512*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(8 + 6*d + 3*d^2)*Nc^5, 0, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 126*d - 103*d^2 + 6*d^3)*Nc^5, 128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-48 - 352*d - 166*d^2 + 9*d^3)*Nc^5, 
    -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 56*d - 49*d^2 + 3*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(32 - 104*d - 94*d^2 + 3*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 + 35*d - 36*d^2 + 3*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-56 - 100*d - 29*d^2 + 3*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 - 28*d - 53*d^2 + 3*d^3)*Nc^5, 128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-56 - 30*d - 11*d^2 + 11*d^3)*Nc^5, 
    128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 + 70*d + 98*d^2 + 11*d^3)*Nc^5, 384*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 40*d - 7*d^2 + 5*d^3)*Nc^5, 
    64*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-96 - 32*d + 23*d^2 + 40*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 73*d - 40*d^2 + 3*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-40 - 226*d - 129*d^2 + 18*d^3)*Nc^5, -64*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(80 + 112*d + 4*d^2 + 5*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-12 - 10*d + 11*d^2 + 3*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-2 - 7*d + d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(22*d - 14*d^2 + 3*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 + 20*d + 22*d^2 + 3*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-56 - 96*d + 17*d^2)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 + 18*d - 48*d^2 + 7*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 6*d + 7*d^2 + 6*d^3)*Nc^5}, 
   {3072*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + d)*
     (1 + 2*d)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(-58 - 52*d + 21*d^2)*Nc^5, -1024*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(8 + 16*d + 3*d^2)*Nc^5, 
    512*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 + 21*d + 18*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-88 - 80*d + 39*d^2 + 6*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-64 - 92*d + 83*d^2 + 9*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (64 - 76*d - 64*d^2 + 21*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(-20 - 5*d + 21*d^2)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-36 - 135*d - 119*d^2 + 24*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 92*d - 30*d^2 + 3*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-40 - 66*d - 19*d^2 + 24*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 169*d - 130*d^2 + 19*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 122*d - 60*d^2 + 15*d^3)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(56 + 10*d - 74*d^2 + 15*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 - 73*d - 40*d^2 + 3*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-204 - 241*d + 18*d^2 + 60*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-44 - 123*d - 21*d^2 + 38*d^3)*Nc^5, 128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-80 - 208*d - 86*d^2 + 47*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16*d - 3*d^2 + 4*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(4 - 16*d + 3*d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-32 - 48*d - 41*d^2 + 11*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-20 - 40*d - 13*d^2 + 6*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-48 - 74*d + 27*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-28 - 71*d - 55*d^2 + 20*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 53*d - 22*d^2 + 5*d^3)*Nc^5}, 
   {-2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-1 + 2*d)*
     (1 + 2*d)*(8 + 3*d)*Nc^5, 6144*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(1 + 2*d)*(-9 - d + 3*d^2)*Nc^5, 4096*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*(-2 + 3*d)*Nc^5, 
    -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (12 + 29*d + 12*d^2)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(2 + d)*(1 + 2*d + 6*d^2)*Nc^5, -512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(48 + 224*d + 143*d^2 + 18*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 + 22*d + 42*d^2 + 9*d^3)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(38 + 31*d + 9*d^2)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-44 - 209*d - 69*d^2 + 24*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(32 - 14*d - 19*d^2 + 6*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 - 15*d + 34*d^2 + 12*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-40 - 155*d - 61*d^2 + 16*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-36 - 70*d + 17*d^2 + 16*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-2 - 2*d + d^2 + 2*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-40 - 226*d - 129*d^2 + 18*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-44 - 123*d - 21*d^2 + 38*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-92 - 51*d + 92*d^2 + 56*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-32 - 94*d - 35*d^2 + 17*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-8*d - 15*d^2)*
     Nc^5, -8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-6 - d + 3*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-48 - 148*d - 40*d^2 + 17*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 112*d - 57*d^2 + 9*d^3)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(12 + 10*d + d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-44 - 121*d - 18*d^2 + 23*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 31*d - 16*d^2 + 3*d^3)*Nc^5}, 
   {-3072*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (1 + 3*d)*Nc^5, -768*(-4 + d)^2*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(8 + 9*d)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(4 + 8*d + 9*d^2)*Nc^5, 1280*(-5 + d)*(-4 + d)*
     (-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(8 + 16*d + 9*d^2)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-88 - 200*d - 81*d^2 + 36*d^3)*Nc^5, -768*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 36*d - 39*d^2 + 9*d^3)*Nc^5, 
    -128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-64 - 176*d + 27*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(-112 - 44*d + 27*d^2)*Nc^5, 768*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(16 - 28*d + 3*d^2)*Nc^5, 
    1536*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(4 + 3*d)*
     (-2 - 4*d + d^2)*Nc^5, 128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*
     (1 + d)*(-8 - 37*d + 9*d^2)*Nc^5, 128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-192 - 288*d - 31*d^2 + 19*d^3)*Nc^5, 
    128*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (88 + 4*d - 93*d^2 + 16*d^3)*Nc^5, -128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-48 - 212*d - 176*d^2 + 55*d^3)*Nc^5, 
    -64*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (80 + 112*d + 4*d^2 + 5*d^3)*Nc^5, 128*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-80 - 208*d - 86*d^2 + 47*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 94*d - 35*d^2 + 17*d^3)*Nc^5, 64*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-256 - 504*d - 188*d^2 + 97*d^3 + 2*d^4)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 - 72*d + 5*d^2 + 7*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(4 - 16*d + 3*d^2)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (-28 - 37*d + 8*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-2 - 32*d - 29*d^2 + 9*d^3)*Nc^5, 
    -6144*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(4 - d + d^2)*
     Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 56*d - 64*d^2 + 17*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(56 + 96*d + 23*d^2 - 8*d^3 + d^4)*Nc^5}, 
   {-16384*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)^2*(1 + 2*d)*
     Nc^5, 1024*(-4 + d)^2*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     Nc^5, 16384*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)^2*
     Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (12 + 7*d)*Nc^5, -8192*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*
     (2 + d)*(3 + 4*d)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-8 - 64*d - 29*d^2 + 24*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)^2*d^2*(1 + d)*(-24 - 16*d + d^2)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 + 16*d - 7*d^2 + d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(4 + 3*d)*(-4 - 3*d + 3*d^2)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 - 8*d - 3*d^2 + 8*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 24*d - 5*d^2 + 9*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 - 76*d + 25*d^2 + 6*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 24*d - 5*d^2 + 19*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-24 - 72*d - 17*d^2 + 16*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-12 - 10*d + 11*d^2 + 3*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16*d - 3*d^2 + 4*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8*d - 15*d^2)*Nc^5, 256*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-24 - 72*d + 5*d^2 + 7*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-192 - 208*d + 34*d^2 + 41*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(-24 + 11*d)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32 + 16*d - 22*d^2 + d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-48 - 48*d - d^2 + 16*d^3)*Nc^5, 
    2048*(-12 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32 - 14*d^2 + 5*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-48 - 56*d + 13*d^2 + 9*d^3)*Nc^5}, 
   {40960*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*Nc^5, 
    0, -40960*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     Nc^5, -20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     Nc^5, 8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-12 - 41*d + 17*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-24 - 56*d + 25*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-44 - 32*d + 19*d^2)*Nc^5, 
    -98304*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-2 - 2*d + d^2)*
     Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(-2 + 3*d)*
     Nc^5, -8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-12 - 19*d + 9*d^2)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(2 + 3*d)*Nc^5, -6144*(-4 + d)^2*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-16 - 11*d + 13*d^2)*Nc^5, 4096*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-12 - 19*d + 9*d^2)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-2 - 7*d + d^2)*
     Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (4 - 16*d + 3*d^2)*Nc^5, -8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-6 - d + 3*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(4 - 16*d + 3*d^2)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(-24 + 11*d)*
     Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-192 - 144*d + 73*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(-32 + 11*d)*Nc^5, 3072*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(-8 + 7*d)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-48 - 96*d + 37*d^2)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(-16 + 3*d)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*(-24 + 11*d)*
     Nc^5}, {2048*(-4 + d)^2*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*Nc^5, -10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(1 + 2*d)*Nc^5, -2048*(-5 + d)*(-4 + d)^2*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 1024*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(4 + 9*d)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(2 + d)*
     (-4 - 2*d + d^2)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*
     (1 + d)*(-64 - 49*d + 3*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(8 - 36*d - 26*d^2 + 5*d^3)*Nc^5, 
    4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (-38 - 25*d + 5*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)^2*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(-12 + 11*d)*Nc^5, -1024*(-4 + d)^2*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-4 - 16*d + d^2)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 56*d - 51*d^2 + 11*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(32 + 36*d - 95*d^2 + 14*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (16 - 4*d - 51*d^2 + 10*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 - 4*d - 30*d^2 + 5*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (22*d - 14*d^2 + 3*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-32 - 48*d - 41*d^2 + 11*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 - 148*d - 40*d^2 + 17*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(-28 - 37*d + 8*d^2)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32 + 16*d - 22*d^2 + d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(-32 + 11*d)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-32*d - 104*d^2 + 51*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-96*d - 34*d^2 + 21*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(16 + d)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-85*d^2 + 23*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32*d - 74*d^2 + 7*d^3)*Nc^5}, {24576*(-4 + d)*(-3 + d)*(-2 + d)^7*
     (-1 + d)*d^2*(1 + d)^2*(1 + 2*d)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(1 + 2*d)*(-8 - 19*d + 4*d^2)*Nc^5, 
    -24576*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)^2*Nc^5, 
    -20480*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)^2*Nc^5, 
    12288*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-4 - 12*d - 3*d^2 + 4*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-32 - 80*d - 3*d^2 + 36*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (4 - 28*d - 29*d^2 + 4*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-16 - 68*d - 31*d^2 + 8*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 68*d + 33*d^2 + 4*d^3)*Nc^5, -3072*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 40*d + 7*d^2 + 4*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 + 24*d + 31*d^2 + 4*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 - 4*d - 51*d^2 + 8*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-56 - 56*d + 31*d^2 + 23*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 64*d - 48*d^2 + 27*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 + 20*d + 22*d^2 + 3*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-20 - 40*d - 13*d^2 + 6*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 112*d - 57*d^2 + 9*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-2 - 32*d - 29*d^2 + 9*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 - 48*d - d^2 + 16*d^3)*Nc^5, 3072*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(-8 + 7*d)*Nc^5, -256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-96*d - 34*d^2 + 21*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-128 - 176*d - 54*d^2 + 75*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(-32 + 7*d)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 24*d - 49*d^2 + 10*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-64 - 48*d - 54*d^2 + 23*d^3)*Nc^5}, 
   {-20480*(-8 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*Nc^5, 20480*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*Nc^5, 40960*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(2 + 3*d)*Nc^5, 40960*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)^2*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-92 - 146*d + 37*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(-184 - 276*d + 85*d^2)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 56*d + 27*d^2)*Nc^5, 16384*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-6 - 16*d + 3*d^2)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(2 + 7*d)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-144 - 198*d + 73*d^2)*Nc^5, 
    3072*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 12*d + 5*d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(-29 + 6*d)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(6 - 42*d + d^2)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-32 - 69*d + 9*d^2)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-56 - 96*d + 17*d^2)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-48 - 74*d + 27*d^2)*Nc^5, 4096*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(12 + 10*d + d^2)*Nc^5, 
    -6144*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*(4 - d + d^2)*
     Nc^5, 2048*(-12 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 - 96*d + 37*d^2)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(16 + d)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(-32 + 7*d)*Nc^5, 8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^2*(1 + d)*(-72 - 99*d + 38*d^2)*Nc^5, -14336*(-4 + d)^2*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(-4 + 5*d)*Nc^5}, 
   {-4096*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*(1 + 2*d)*
     (-2 + 3*d)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (1 + 2*d)*(-6 - 38*d + 13*d^2)*Nc^5, 4096*(-5 + d)*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*(-2 + 3*d)*Nc^5, 
    -10240*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)*
     (1 + 2*d)*Nc^5, -8192*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (4 - d - 9*d^2 + 3*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 - 44*d + 3*d^2 + 9*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 - 44*d - 12*d^2 + 13*d^3)*Nc^5, -4096*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(-72 - 12*d + 13*d^2)*Nc^5, 
    -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (4 + 55*d - 47*d^2 + 16*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 + 88*d + 3*d^3)*Nc^5, 
    -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 50*d - 27*d^2 + 16*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(16 + 29*d - 65*d^2 + 13*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (24 + 20*d - 51*d^2 + 10*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(4 + 9*d + d^2 + d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 + 18*d - 48*d^2 + 7*d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-28 - 71*d - 55*d^2 + 20*d^3)*Nc^5, 
    2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-44 - 121*d - 18*d^2 + 23*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 56*d - 64*d^2 + 17*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (32 - 14*d^2 + 5*d^3)*Nc^5, 2048*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*
     d^3*(1 + d)*(-16 + 3*d)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-85*d^2 + 23*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-32 - 24*d - 49*d^2 + 10*d^3)*Nc^5, -14336*(-4 + d)^2*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^3*(1 + d)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-48 - 36*d - 150*d^2 + 67*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (4*d - 46*d^2 + 15*d^3)*Nc^5}, {8192*(-4 + d)*(-3 + d)*(-2 + d)^7*
     (-1 + d)*d^2*(1 + d)^2*(1 + 2*d)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)^2*(1 + 2*d)*(-10 + 3*d)*Nc^5, 
    -8192*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^3*(1 + d)^2*Nc^5, 
    -1024*(-5 + d)*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)^2*
     (4 + 7*d)*Nc^5, 4096*(-4 + d)*(-3 + d)*(-2 + d)^7*(-1 + d)*d^2*(1 + d)*
     (2 + d)*(3 + 4*d)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*
     (1 + d)*(-16 - 12*d - 35*d^2 + 12*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 12*d + 7*d^2 + 3*d^3)*Nc^5, -2048*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(-24 + 2*d + 3*d^2)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 41*d + 17*d^2 + d^3)*Nc^5, -1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 24*d - 7*d^2 + 4*d^3)*Nc^5, 
    512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 6*d + 4*d^2 + d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-36 - 43*d + 9*d^2 + 5*d^3)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (8 - 10*d + 3*d^2 + 13*d^3)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-8 - 26*d - 13*d^2 + 10*d^3)*Nc^5, 
    -256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 6*d + 7*d^2 + 6*d^3)*Nc^5, -512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(-24 - 53*d - 22*d^2 + 5*d^3)*Nc^5, 
    1024*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-8 - 31*d - 16*d^2 + 3*d^3)*Nc^5, 256*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(56 + 96*d + 23*d^2 - 8*d^3 + d^4)*Nc^5, 
    -512*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-48 - 56*d + 13*d^2 + 9*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(-24 + 11*d)*Nc^5, -256*(-4 + d)*(-3 + d)*
     (-2 + d)^6*(-1 + d)*d^2*(1 + d)*(32*d - 74*d^2 + 7*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-64 - 48*d - 54*d^2 + 23*d^3)*Nc^5, 1024*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^3*(1 + d)*(-4 + 5*d)*Nc^5, 512*(-4 + d)*(-3 + d)*(-2 + d)^6*
     (-1 + d)*d^2*(1 + d)*(4*d - 46*d^2 + 15*d^3)*Nc^5, 
    256*(-4 + d)*(-3 + d)*(-2 + d)^6*(-1 + d)*d^2*(1 + d)*
     (-16 - 28*d + 14*d^2 + 10*d^3 + 3*d^4)*Nc^5}}}, 
 {{{-11*Nc, (8*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-13*Nc)/3, (23*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, -11*Nc, (8*Nc)/3, (-13*Nc)/3, 6*Nc, (14*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {0, 0, (-13*Nc)/3, (23*Nc)/3, (-8*Nc)/3, (8*Nc)/3, (14*Nc)/3, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {(2*Nc)/15, Nc/5, (8*Nc)/15, (4*Nc)/5, (-9*Nc)/2, 9*Nc, 3*Nc, 
    (-3*Nc)/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {(-2*Nc)/15, (3*Nc)/10, (-8*Nc)/15, (6*Nc)/5, 
    (3*Nc)/4, (35*Nc)/6, (-17*Nc)/6, (-7*Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {-Nc/15, Nc/15, (-4*Nc)/15, (4*Nc)/15, (-29*Nc)/6, -Nc/3, 8*Nc, (-3*Nc)/2, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0}, {(11*Nc)/15, (-2*Nc)/5, (44*Nc)/15, (-8*Nc)/5, (13*Nc)/3, 
    (-38*Nc)/3, -6*Nc, (-2*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(13*Nc)/120, (-19*Nc)/60, 
    (-8*Nc)/5, (4*Nc)/15, (-19*Nc)/12, (3*Nc)/2, (19*Nc)/6, -Nc/24, 
    (-19*Nc)/8, (-17*Nc)/6, (7*Nc)/2, (-65*Nc)/6, (-47*Nc)/6, (13*Nc)/12, 
    (-9*Nc)/2, Nc/12, (29*Nc)/12, (-3*Nc)/2, 14*Nc, 14*Nc, (14*Nc)/3, 
    (-76*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(9*Nc)/160, (3*Nc)/80, (-9*Nc)/16, -Nc/4, (9*Nc)/16, (7*Nc)/24, 
    (-3*Nc)/8, (53*Nc)/96, (19*Nc)/96, (113*Nc)/24, (13*Nc)/24, (-9*Nc)/8, 
    (-3*Nc)/8, (7*Nc)/24, (-19*Nc)/24, (-25*Nc)/48, Nc/48, -Nc/3, (7*Nc)/6, 
    (7*Nc)/6, (7*Nc)/6, (-5*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-71*Nc)/120, (-7*Nc)/60, (11*Nc)/10, (-14*Nc)/15, (-31*Nc)/12, 
    (17*Nc)/6, (17*Nc)/6, (-15*Nc)/8, Nc/8, (-13*Nc)/6, (14*Nc)/3, 
    (-41*Nc)/6, (-31*Nc)/6, -Nc/4, (41*Nc)/6, (-47*Nc)/12, (-31*Nc)/12, 
    (-3*Nc)/2, (16*Nc)/3, (8*Nc)/3, (8*Nc)/3, -4*Nc, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0}, {(67*Nc)/120, Nc/15, (-23*Nc)/48, (3*Nc)/4, 
    (55*Nc)/24, -Nc/4, -Nc/4, (37*Nc)/16, (9*Nc)/4, (19*Nc)/12, (-11*Nc)/6, 
    (101*Nc)/12, (53*Nc)/12, Nc/16, 3*Nc, (3*Nc)/8, (7*Nc)/8, Nc/12, 
    (5*Nc)/3, Nc/12, (7*Nc)/4, (-8*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0}, {(-127*Nc)/240, -Nc/5, (31*Nc)/60, (-19*Nc)/15, (-11*Nc)/3, 2*Nc, 
    2*Nc, (-37*Nc)/12, (-25*Nc)/12, (-17*Nc)/6, (33*Nc)/8, (-40*Nc)/3, -9*Nc, 
    Nc/2, (-5*Nc)/2, (-3*Nc)/2, (-29*Nc)/12, (5*Nc)/12, (-11*Nc)/6, 
    (-4*Nc)/3, (-11*Nc)/6, (10*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0}, {(7*Nc)/12, 0, (-2*Nc)/3, 2*Nc, (8*Nc)/3, -4*Nc, (2*Nc)/3, (17*Nc)/6, 
    (19*Nc)/6, (4*Nc)/3, (11*Nc)/6, (-10*Nc)/3, -10*Nc, (19*Nc)/3, -8*Nc, 
    (13*Nc)/3, (19*Nc)/3, (8*Nc)/3, (70*Nc)/3, (50*Nc)/3, 12*Nc, (-152*Nc)/3, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Nc/240, Nc/40, (41*Nc)/240, 
    (17*Nc)/20, Nc, (-5*Nc)/3, -Nc/12, Nc, (47*Nc)/48, Nc/3, (55*Nc)/24, 
    (-16*Nc)/3, (-41*Nc)/6, (37*Nc)/16, (-67*Nc)/12, (19*Nc)/12, (8*Nc)/3, 
    Nc/6, (61*Nc)/6, (97*Nc)/12, (23*Nc)/4, (-62*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0}, {(29*Nc)/80, (-7*Nc)/40, (-7*Nc)/15, (17*Nc)/15, 
    (35*Nc)/24, (-13*Nc)/12, (-13*Nc)/12, (19*Nc)/16, (77*Nc)/48, (11*Nc)/4, 
    (-4*Nc)/3, (15*Nc)/4, (35*Nc)/12, (5*Nc)/24, (-25*Nc)/12, (59*Nc)/24, 
    (-31*Nc)/24, (-29*Nc)/6, (10*Nc)/3, (7*Nc)/2, (7*Nc)/6, -6*Nc, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-71*Nc)/240, (13*Nc)/120, 
    (131*Nc)/120, (-49*Nc)/30, (-29*Nc)/24, (31*Nc)/12, (31*Nc)/12, 
    (-9*Nc)/16, (-49*Nc)/48, (-35*Nc)/12, -Nc/3, (7*Nc)/4, (5*Nc)/4, 
    (-7*Nc)/6, (31*Nc)/4, (-27*Nc)/8, (71*Nc)/24, (25*Nc)/12, -2*Nc, 
    (-23*Nc)/6, (5*Nc)/6, 6*Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-19*Nc)/12, -Nc/12, (-29*Nc)/40, (-67*Nc)/30, (-35*Nc)/3, (5*Nc)/3, 
    4*Nc, (-32*Nc)/3, (-175*Nc)/24, (-19*Nc)/3, (61*Nc)/12, (-47*Nc)/3, 
    (-44*Nc)/3, (-35*Nc)/24, (37*Nc)/6, -Nc, Nc/2, (53*Nc)/6, (25*Nc)/3, 
    (15*Nc)/2, (11*Nc)/6, -16*Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(337*Nc)/480, (49*Nc)/240, (-467*Nc)/240, (143*Nc)/60, (61*Nc)/16, 
    (-77*Nc)/24, (-77*Nc)/24, (281*Nc)/96, (367*Nc)/96, (59*Nc)/8, 
    (-113*Nc)/12, (505*Nc)/24, (105*Nc)/8, (-13*Nc)/8, (-11*Nc)/24, 
    (81*Nc)/16, (161*Nc)/48, (11*Nc)/12, -11*Nc, (-65*Nc)/6, -7*Nc, 7*Nc, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {(-57*Nc)/160, (-9*Nc)/80, 
    (53*Nc)/40, (-61*Nc)/30, (-115*Nc)/48, (15*Nc)/8, (15*Nc)/8, 
    (-193*Nc)/96, (-139*Nc)/32, (-121*Nc)/24, (79*Nc)/12, (-341*Nc)/24, 
    (-235*Nc)/24, (65*Nc)/48, (-9*Nc)/8, (-179*Nc)/48, (-131*Nc)/48, 
    (-5*Nc)/24, 4*Nc, (22*Nc)/3, (7*Nc)/3, 3*Nc, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0}, {(-17*Nc)/80, (-13*Nc)/30, (17*Nc)/20, (-34*Nc)/15, 
    (-13*Nc)/4, (5*Nc)/2, (11*Nc)/3, (-13*Nc)/6, (-7*Nc)/3, (-41*Nc)/6, 
    (149*Nc)/24, (-43*Nc)/3, (-25*Nc)/3, Nc/12, (23*Nc)/6, (-10*Nc)/3, 
    (-3*Nc)/2, (-7*Nc)/6, (25*Nc)/2, (21*Nc)/2, 10*Nc, (-38*Nc)/3, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {Nc/15, (-17*Nc)/480, (-3*Nc)/20, 
    (-4*Nc)/15, Nc/32, (-23*Nc)/48, Nc/12, Nc/64, (-59*Nc)/192, (5*Nc)/48, 
    (-101*Nc)/48, (277*Nc)/48, (69*Nc)/16, (-47*Nc)/48, (39*Nc)/16, 
    (-5*Nc)/96, (11*Nc)/96, -Nc/6, (-29*Nc)/6, (-8*Nc)/3, (-19*Nc)/8, 
    (28*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
   {(-5*Nc)/24, 0, -Nc/60, -Nc/15, (-5*Nc)/6, 0, 0, (-5*Nc)/4, (5*Nc)/6, 
    -Nc/3, (11*Nc)/6, -4*Nc, -2*Nc, Nc/6, (4*Nc)/3, (-5*Nc)/6, (-5*Nc)/6, 0, 
    (10*Nc)/3, (5*Nc)/3, (5*Nc)/3, 0, Nc, (7*Nc)/2, -Nc/2, Nc/3, (-5*Nc)/6, 
    Nc/6, (5*Nc)/12, 0, (5*Nc)/6, -Nc/3, 0, -3*Nc, (3*Nc)/2, 0}, 
   {(107*Nc)/240, (19*Nc)/120, (-69*Nc)/40, (-7*Nc)/30, (49*Nc)/24, (3*Nc)/4, 
    (-19*Nc)/12, (45*Nc)/16, (127*Nc)/16, (-7*Nc)/4, (-29*Nc)/4, (223*Nc)/12, 
    (145*Nc)/12, (-17*Nc)/12, (19*Nc)/12, (29*Nc)/24, (19*Nc)/24, 0, 
    (-59*Nc)/3, (-40*Nc)/3, (-26*Nc)/3, 22*Nc, 7*Nc, 8*Nc, -Nc/6, 
    (-23*Nc)/12, (-7*Nc)/3, -Nc/2, (-19*Nc)/12, (7*Nc)/3, (5*Nc)/6, 
    (-5*Nc)/6, (7*Nc)/3, (-5*Nc)/3, -Nc/3, (14*Nc)/3}, 
   {(-9*Nc)/80, -Nc/30, (-11*Nc)/120, (-11*Nc)/30, (-7*Nc)/12, 0, 0, 
    (-11*Nc)/8, (-19*Nc)/12, (-11*Nc)/6, (65*Nc)/12, (-46*Nc)/3, (-25*Nc)/3, 
    (11*Nc)/4, -4*Nc, (-7*Nc)/4, (-19*Nc)/12, -Nc/6, (14*Nc)/3, (19*Nc)/6, 
    (3*Nc)/2, 0, (5*Nc)/4, (-7*Nc)/12, (17*Nc)/4, (-5*Nc)/3, (-7*Nc)/4, 
    (13*Nc)/6, (-5*Nc)/24, Nc/3, (37*Nc)/12, -Nc/3, -Nc/2, (-7*Nc)/6, Nc/4, 
    (-2*Nc)/3}, {(-5*Nc)/3, -Nc/12, (13*Nc)/60, (-4*Nc)/5, (-77*Nc)/12, 
    -Nc/6, (11*Nc)/6, (-179*Nc)/24, (-59*Nc)/8, (-17*Nc)/6, (155*Nc)/12, 
    (-73*Nc)/2, (-125*Nc)/6, (19*Nc)/6, Nc/2, (-41*Nc)/12, (-25*Nc)/12, 
    -Nc/2, (61*Nc)/3, (40*Nc)/3, 9*Nc, (-56*Nc)/3, (-7*Nc)/6, -Nc, 3*Nc, 
    (-11*Nc)/3, 2*Nc, (13*Nc)/6, Nc/2, 0, (-2*Nc)/3, Nc/2, -Nc, (-2*Nc)/3, 
    Nc/3, (-8*Nc)/3}, {(-151*Nc)/240, (-7*Nc)/120, (7*Nc)/40, (-19*Nc)/30, 
    (-59*Nc)/24, Nc/12, (7*Nc)/12, (-51*Nc)/16, (-131*Nc)/48, (-37*Nc)/12, 
    (71*Nc)/12, (-71*Nc)/4, (-29*Nc)/4, (17*Nc)/6, (-7*Nc)/4, (-67*Nc)/24, 
    (-37*Nc)/24, (-7*Nc)/6, (34*Nc)/3, 8*Nc, (13*Nc)/3, (-22*Nc)/3, 
    (-3*Nc)/4, Nc/3, (7*Nc)/2, (5*Nc)/4, (-8*Nc)/3, (47*Nc)/12, (11*Nc)/12, 
    (-2*Nc)/3, (23*Nc)/3, (-5*Nc)/3, Nc/6, (-14*Nc)/3, Nc, (-8*Nc)/3}, 
   {(17*Nc)/240, -Nc/20, (-19*Nc)/60, -Nc/10, 0, 0, 0, 0, (5*Nc)/3, 
    (-7*Nc)/6, (19*Nc)/24, (-4*Nc)/3, (-2*Nc)/3, -Nc/4, (13*Nc)/6, (-5*Nc)/6, 
    Nc/4, (-13*Nc)/12, (-5*Nc)/6, -Nc, Nc/6, 2*Nc, Nc, Nc/2, -Nc/3, 
    (-17*Nc)/12, (-17*Nc)/6, (5*Nc)/2, (-2*Nc)/3, (2*Nc)/3, (-4*Nc)/3, 
    (-17*Nc)/12, Nc, (-14*Nc)/3, Nc/3, 4*Nc}, {(7*Nc)/6, Nc/12, (19*Nc)/60, 
    (14*Nc)/15, (101*Nc)/12, Nc/6, (-11*Nc)/6, (211*Nc)/24, (185*Nc)/24, 
    (7*Nc)/2, (-39*Nc)/4, (175*Nc)/6, (113*Nc)/6, (-7*Nc)/6, (-19*Nc)/6, 
    Nc/12, (7*Nc)/4, (-5*Nc)/2, (-47*Nc)/3, (-28*Nc)/3, (-25*Nc)/3, 
    (56*Nc)/3, (3*Nc)/2, 5*Nc, (-20*Nc)/3, (8*Nc)/3, (7*Nc)/3, (-11*Nc)/2, 0, 
    (8*Nc)/3, -3*Nc, (3*Nc)/2, Nc, (20*Nc)/3, Nc/3, (8*Nc)/3}, 
   {(-59*Nc)/60, (-7*Nc)/120, (-13*Nc)/120, (-19*Nc)/15, (-45*Nc)/8, 
    (5*Nc)/12, (-7*Nc)/12, (-289*Nc)/48, (-73*Nc)/16, (-21*Nc)/4, (17*Nc)/8, 
    (-31*Nc)/4, (-67*Nc)/12, (-3*Nc)/4, (73*Nc)/12, (37*Nc)/24, (-7*Nc)/24, 
    (7*Nc)/4, (-23*Nc)/6, -2*Nc, (-17*Nc)/6, (28*Nc)/3, (5*Nc)/12, (-5*Nc)/6, 
    (5*Nc)/3, (-14*Nc)/3, (-7*Nc)/6, (5*Nc)/4, 0, (35*Nc)/3, (7*Nc)/6, 
    (-7*Nc)/12, (7*Nc)/6, -2*Nc, Nc/6, (4*Nc)/3}, 
   {(-59*Nc)/48, Nc/24, (-5*Nc)/24, -Nc/2, (-115*Nc)/24, Nc/12, (7*Nc)/12, 
    (-341*Nc)/48, (-403*Nc)/48, (-29*Nc)/12, (43*Nc)/3, (-155*Nc)/4, 
    (-239*Nc)/12, (59*Nc)/12, (-7*Nc)/4, (-37*Nc)/8, (-113*Nc)/24, Nc/6, 
    (67*Nc)/3, (38*Nc)/3, (32*Nc)/3, (-22*Nc)/3, (-17*Nc)/4, (-7*Nc)/6, 6*Nc, 
    (3*Nc)/2, (8*Nc)/3, (59*Nc)/12, 3*Nc, (-5*Nc)/3, (49*Nc)/6, (5*Nc)/6, 
    (-5*Nc)/6, (7*Nc)/3, -Nc/6, (-22*Nc)/3}, {(-13*Nc)/5, (-19*Nc)/60, Nc/3, 
    -2*Nc, (-137*Nc)/12, (5*Nc)/6, (19*Nc)/6, (-355*Nc)/24, (-419*Nc)/24, 
    (-13*Nc)/2, (49*Nc)/2, (-135*Nc)/2, (-259*Nc)/6, (29*Nc)/6, (7*Nc)/6, 
    (-41*Nc)/12, (-35*Nc)/12, (5*Nc)/3, (104*Nc)/3, (71*Nc)/3, 13*Nc, -20*Nc, 
    (-59*Nc)/6, (-31*Nc)/6, (29*Nc)/6, (3*Nc)/2, (29*Nc)/6, (10*Nc)/3, 
    (65*Nc)/12, (4*Nc)/3, (-13*Nc)/6, (22*Nc)/3, (5*Nc)/3, -Nc, (-7*Nc)/6, 
    0}, {(-53*Nc)/480, (-3*Nc)/20, -Nc/30, (7*Nc)/60, (-25*Nc)/24, Nc/4, 
    (5*Nc)/4, (-31*Nc)/48, (-5*Nc)/48, (7*Nc)/6, (175*Nc)/48, (-167*Nc)/12, 
    (-23*Nc)/4, (19*Nc)/8, (-7*Nc)/2, (-43*Nc)/24, (5*Nc)/6, (-15*Nc)/8, 
    (25*Nc)/4, (9*Nc)/2, (11*Nc)/4, (-35*Nc)/3, Nc/4, (-5*Nc)/12, 3*Nc, 
    (-5*Nc)/8, (-9*Nc)/4, 2*Nc, (-5*Nc)/12, -Nc, (5*Nc)/3, Nc/8, (26*Nc)/3, 
    (2*Nc)/3, 0, -2*Nc}, {(19*Nc)/480, (23*Nc)/240, (19*Nc)/80, (17*Nc)/60, 
    (79*Nc)/48, (-13*Nc)/24, (-11*Nc)/24, (97*Nc)/96, (-41*Nc)/96, (5*Nc)/24, 
    (41*Nc)/24, (-23*Nc)/24, (-25*Nc)/24, (7*Nc)/24, (-5*Nc)/8, (-15*Nc)/16, 
    (-83*Nc)/48, Nc/4, (14*Nc)/3, (3*Nc)/2, (10*Nc)/3, -Nc/3, (-31*Nc)/24, 
    (11*Nc)/12, (-25*Nc)/12, (5*Nc)/3, (15*Nc)/4, (-47*Nc)/24, (9*Nc)/8, 
    (-3*Nc)/2, (-8*Nc)/3, (11*Nc)/12, (-19*Nc)/12, (29*Nc)/3, Nc/4, 
    (-7*Nc)/3}, {(-31*Nc)/240, (-7*Nc)/120, Nc/8, -Nc/2, (-25*Nc)/24, 
    (5*Nc)/4, (7*Nc)/12, (-13*Nc)/16, (-23*Nc)/16, (-31*Nc)/12, (4*Nc)/3, 
    (61*Nc)/12, (35*Nc)/12, (-25*Nc)/12, (23*Nc)/4, (-29*Nc)/24, (-19*Nc)/24, 
    -Nc/3, (28*Nc)/3, (25*Nc)/3, 2*Nc, (-2*Nc)/3, (-16*Nc)/3, (2*Nc)/3, 
    (-2*Nc)/3, (9*Nc)/4, -Nc/2, (-7*Nc)/3, (3*Nc)/2, Nc, (-2*Nc)/3, -Nc/2, 
    (2*Nc)/3, (-2*Nc)/3, 6*Nc, (14*Nc)/3}, {(77*Nc)/480, (-13*Nc)/120, 
    (-11*Nc)/60, Nc/10, (11*Nc)/24, -Nc/4, (2*Nc)/3, (31*Nc)/48, (55*Nc)/48, 
    Nc/4, -Nc/4, -Nc/2, (-3*Nc)/2, (5*Nc)/24, -2*Nc, (11*Nc)/24, (5*Nc)/6, 
    (-3*Nc)/8, Nc, (25*Nc)/12, Nc/4, -7*Nc, Nc/4, -Nc/4, (-15*Nc)/8, 
    (-5*Nc)/24, (-11*Nc)/24, (-23*Nc)/24, (-7*Nc)/16, -Nc/2, (-7*Nc)/24, 
    Nc/24, (-7*Nc)/12, -Nc/4, (5*Nc)/12, (26*Nc)/3}}, 
  {{0, (2*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0}, {Nc/6, (4*Nc)/3, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0}, {0, -Nc/3, (5*Nc)/12, (17*Nc)/6, (-7*Nc)/3, 
    2*Nc, Nc/3, Nc/4, (5*Nc)/6, Nc/6, (-20*Nc)/3, (-14*Nc)/3, (-14*Nc)/3, 
    (-5*Nc)/3, 0, 3*Nc, (-5*Nc)/6, (-28*Nc)/3, 0, 0, 0, 0, 0, 0, 0}, 
   {0, (-11*Nc)/6, -Nc/24, (23*Nc)/12, -Nc/4, -Nc/3, -Nc/2, -Nc/8, 
    (19*Nc)/12, (11*Nc)/12, -5*Nc, 3*Nc, (2*Nc)/3, (13*Nc)/6, -6*Nc, 
    (3*Nc)/2, (-5*Nc)/12, (-10*Nc)/3, 0, 0, 0, 0, 0, 0, 0}, 
   {-Nc, 3*Nc, (-7*Nc)/12, (17*Nc)/6, -Nc/3, (16*Nc)/3, (-11*Nc)/3, 
    (-7*Nc)/12, (25*Nc)/6, (13*Nc)/6, (-4*Nc)/3, (20*Nc)/3, 6*Nc, (13*Nc)/3, 
    -8*Nc, Nc/3, Nc/6, 0, 0, 0, 0, 0, 0, 0, 0}, {(-13*Nc)/12, (17*Nc)/6, 
    (-13*Nc)/12, (29*Nc)/12, (11*Nc)/16, (3*Nc)/2, (-7*Nc)/4, (19*Nc)/24, 
    Nc/3, Nc/3, (-3*Nc)/2, (-13*Nc)/6, (-5*Nc)/12, (-7*Nc)/6, Nc, (-7*Nc)/12, 
    (-7*Nc)/24, (-2*Nc)/3, 0, 0, 0, 0, 0, 0, 0}, 
   {(7*Nc)/12, (-8*Nc)/3, (25*Nc)/24, (-17*Nc)/12, (-19*Nc)/24, 3*Nc, 
    (11*Nc)/6, (-19*Nc)/12, (19*Nc)/12, (19*Nc)/12, (-4*Nc)/3, (7*Nc)/2, 
    (5*Nc)/2, (7*Nc)/6, (-10*Nc)/3, -Nc/6, 0, (2*Nc)/3, 0, 0, 0, 0, 0, 0, 0}, 
   {(-4*Nc)/3, (-4*Nc)/3, Nc/3, (4*Nc)/3, -Nc, (44*Nc)/3, 0, (-2*Nc)/3, 
    (16*Nc)/3, 8*Nc, -16*Nc, -4*Nc, (-8*Nc)/3, (-16*Nc)/3, (16*Nc)/3, 
    (-4*Nc)/3, (-4*Nc)/3, (-8*Nc)/3, 0, 0, 0, 0, 0, 0, 0}, 
   {-Nc, (13*Nc)/3, Nc/12, 0, (-5*Nc)/24, (-10*Nc)/3, (-9*Nc)/2, (25*Nc)/12, 
    (25*Nc)/6, (-5*Nc)/2, (4*Nc)/3, 0, Nc/6, (7*Nc)/3, (4*Nc)/3, (5*Nc)/6, 
    (11*Nc)/12, 0, 0, 0, 0, 0, 0, 0, 0}, {2*Nc, (-13*Nc)/3, -Nc/12, -Nc/3, 
    (7*Nc)/24, (7*Nc)/3, (25*Nc)/6, (-23*Nc)/12, (-11*Nc)/6, (9*Nc)/2, -3*Nc, 
    (14*Nc)/3, (17*Nc)/6, (-2*Nc)/3, (-22*Nc)/3, -Nc/6, (-11*Nc)/12, 
    (4*Nc)/3, 0, 0, 0, 0, 0, 0, 0}, {-Nc/6, (11*Nc)/4, (-77*Nc)/48, 
    (13*Nc)/6, (43*Nc)/96, (-47*Nc)/12, (-37*Nc)/24, (29*Nc)/48, (-15*Nc)/8, 
    (-15*Nc)/8, (27*Nc)/4, 0, (3*Nc)/8, -Nc/2, (-13*Nc)/6, Nc/8, (-11*Nc)/48, 
    (-5*Nc)/6, 0, 0, 0, 0, 0, 0, 0}, {(-17*Nc)/12, (-13*Nc)/6, -Nc/6, -Nc, 
    (17*Nc)/12, (-23*Nc)/6, Nc/6, (11*Nc)/24, (-5*Nc)/6, -Nc, (5*Nc)/6, 
    (5*Nc)/6, (-7*Nc)/3, (3*Nc)/2, -3*Nc, -3*Nc, (5*Nc)/12, (2*Nc)/3, 0, 0, 
    0, 0, 0, 0, 0}, {(3*Nc)/4, (-37*Nc)/12, (7*Nc)/48, (31*Nc)/24, 
    (-59*Nc)/24, 7*Nc, (61*Nc)/12, (-73*Nc)/48, (-13*Nc)/24, (7*Nc)/24, -Nc, 
    -8*Nc, -Nc, (-11*Nc)/4, (22*Nc)/3, (-11*Nc)/12, (-11*Nc)/24, (-2*Nc)/3, 
    0, 0, 0, 0, 0, 0, 0}, {(5*Nc)/12, (5*Nc)/3, (-7*Nc)/24, (17*Nc)/12, 
    Nc/12, -Nc, Nc/3, (3*Nc)/4, (-5*Nc)/12, (-3*Nc)/4, -Nc, -Nc/2, (5*Nc)/3, 
    (13*Nc)/6, (4*Nc)/3, (4*Nc)/3, (-3*Nc)/4, (2*Nc)/3, 0, 0, 0, 0, 0, 0, 0}, 
   {(-13*Nc)/48, (-17*Nc)/6, (13*Nc)/32, (7*Nc)/48, (-101*Nc)/96, (35*Nc)/12, 
    (35*Nc)/12, (-9*Nc)/16, (-3*Nc)/16, (-3*Nc)/16, (-11*Nc)/6, (-131*Nc)/24, 
    (-73*Nc)/24, (-29*Nc)/24, (15*Nc)/2, (-29*Nc)/24, -Nc/4, -Nc/12, 0, 0, 0, 
    0, 0, 0, 0}, {(3*Nc)/4, (-2*Nc)/3, (-9*Nc)/8, (3*Nc)/2, (-67*Nc)/48, 
    (5*Nc)/2, (5*Nc)/4, (-11*Nc)/12, (5*Nc)/12, Nc/4, (2*Nc)/3, (-13*Nc)/6, 
    (19*Nc)/12, (2*Nc)/3, (-4*Nc)/3, (11*Nc)/12, (-13*Nc)/24, 3*Nc, 0, 0, 0, 
    0, 0, 0, 0}, {0, -6*Nc, (20*Nc)/3, (-17*Nc)/2, (79*Nc)/24, -9*Nc, 
    (-35*Nc)/6, (5*Nc)/3, (2*Nc)/3, Nc/3, 0, (40*Nc)/3, (5*Nc)/6, (29*Nc)/3, 
    (-20*Nc)/3, (7*Nc)/2, (103*Nc)/12, (-10*Nc)/3, 0, 0, 0, 0, 0, 0, 0}, 
   {(17*Nc)/24, Nc/3, (13*Nc)/16, (-37*Nc)/24, (5*Nc)/12, Nc, -Nc/2, 
    (-7*Nc)/24, (41*Nc)/24, (41*Nc)/24, (-7*Nc)/2, (9*Nc)/4, (7*Nc)/3, 
    (-3*Nc)/4, (-2*Nc)/3, (2*Nc)/3, (-11*Nc)/24, 5*Nc, 0, 0, 0, 0, 0, 0, 0}, 
   {(-3*Nc)/4, (-37*Nc)/6, -Nc/24, Nc/12, (-13*Nc)/24, (11*Nc)/4, (25*Nc)/6, 
    (-11*Nc)/8, (-3*Nc)/4, Nc/2, (-5*Nc)/2, (-29*Nc)/3, (-37*Nc)/6, 
    (-19*Nc)/12, 5*Nc, (-53*Nc)/12, (-3*Nc)/8, -Nc, (7*Nc)/2, (-5*Nc)/12, 
    (-4*Nc)/3, (-2*Nc)/3, (-5*Nc)/12, (-7*Nc)/24, (13*Nc)/12}, 
   {Nc/6, (29*Nc)/3, (-11*Nc)/4, (29*Nc)/6, (2*Nc)/3, (-21*Nc)/2, (-16*Nc)/3, 
    (13*Nc)/3, (7*Nc)/6, (-8*Nc)/3, (31*Nc)/3, -Nc/3, 2*Nc, (29*Nc)/6, -6*Nc, 
    Nc/2, (3*Nc)/4, (4*Nc)/3, (8*Nc)/3, (-2*Nc)/3, Nc, 2*Nc, (-19*Nc)/6, 
    Nc/2, -Nc}, {(3*Nc)/2, (11*Nc)/6, Nc/12, (5*Nc)/6, (-29*Nc)/8, 
    (91*Nc)/12, (23*Nc)/6, -Nc/4, -Nc, (-11*Nc)/12, Nc/6, 2*Nc, (3*Nc)/2, 
    (-23*Nc)/12, (7*Nc)/3, (9*Nc)/4, (7*Nc)/24, (-4*Nc)/3, (-10*Nc)/3, 
    (4*Nc)/3, (9*Nc)/2, (-3*Nc)/2, (3*Nc)/4, (-13*Nc)/12, 2*Nc}, 
   {(-31*Nc)/12, 3*Nc, (-21*Nc)/8, (47*Nc)/12, (35*Nc)/24, (-2*Nc)/3, 
    (-17*Nc)/6, Nc/4, (-11*Nc)/4, (-35*Nc)/12, (8*Nc)/3, (-7*Nc)/2, 
    (-7*Nc)/6, (-5*Nc)/2, 2*Nc, Nc/2, Nc/3, (-4*Nc)/3, (2*Nc)/3, 0, 2*Nc, 
    (23*Nc)/6, (7*Nc)/3, -Nc/4, Nc/3}, {(-29*Nc)/6, (-19*Nc)/3, Nc/12, 
    (-5*Nc)/6, (16*Nc)/3, (9*Nc)/2, (-22*Nc)/3, (-31*Nc)/6, (-11*Nc)/6, 
    (2*Nc)/3, (-23*Nc)/3, -3*Nc, -2*Nc, (-25*Nc)/6, (2*Nc)/3, (-11*Nc)/6, 
    (-3*Nc)/4, (4*Nc)/3, (8*Nc)/3, (-11*Nc)/3, -Nc/3, Nc, (35*Nc)/6, -Nc/3, 
    -Nc}, {Nc/2, -3*Nc, (-17*Nc)/12, (-19*Nc)/6, (59*Nc)/12, (-235*Nc)/6, 
    (-7*Nc)/3, (39*Nc)/4, (59*Nc)/6, (5*Nc)/3, (35*Nc)/3, (40*Nc)/3, 5*Nc, 
    (169*Nc)/6, (-86*Nc)/3, (-7*Nc)/2, (11*Nc)/12, (14*Nc)/3, (47*Nc)/3, 
    (13*Nc)/6, (-8*Nc)/3, (44*Nc)/3, (-43*Nc)/6, (41*Nc)/4, (-25*Nc)/6}, 
   {0, (16*Nc)/3, (-5*Nc)/2, (14*Nc)/3, (7*Nc)/12, (-29*Nc)/6, -4*Nc, 
    (9*Nc)/4, (8*Nc)/3, -Nc/2, (16*Nc)/3, (11*Nc)/3, 5*Nc, (25*Nc)/6, 
    (-20*Nc)/3, (5*Nc)/6, (5*Nc)/12, (-4*Nc)/3, (20*Nc)/3, Nc/3, (2*Nc)/3, 
    (17*Nc)/6, (-2*Nc)/3, (7*Nc)/12, 7*Nc}}}}


==> anc/D8L4str.txt <==
{{tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[F, "34"], 
     Subscript[F, "34"]]/2 + tr[Subscript[F, "12"], Subscript[F, "34"], 
     Subscript[F, "12"], Subscript[F, "34"]]/4 + 
   tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[F, "23"], 
    Subscript[F, "14"]], tr[Subscript[F, "12"], Subscript[F, "12"], 
     Subscript[F, "34"], Subscript[F, "34"]]/2 + 
   tr[Subscript[F, "12"], Subscript[F, "23"], Subscript[F, "34"], 
    Subscript[F, "14"]] + tr[Subscript[F, "12"], Subscript[F, "34"], 
     Subscript[F, "12"], Subscript[F, "34"]]/4, 
  tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[F, "12"], 
     Subscript[F, "34"]]/4 + tr[Subscript[F, "12"], Subscript[F, "34"], 
    Subscript[F, "23"], Subscript[F, "14"]], 
  tr[Subscript[F, "12"], Subscript[F, "12"], Subscript[F, "34"], 
     Subscript[F, "34"]]/2 + tr[Subscript[F, "12"], Subscript[F, "23"], 
    Subscript[F, "34"], Subscript[F, "14"]] - 
   tr[Subscript[F, "12"], Subscript[F, "34"], Subscript[F, "12"], 
     Subscript[F, "34"]]/4}, 
 {{2*(-2 + d)^5*(-1 + d)*d*(336 - 220*d + 34*d^2 + d^3)*Nc^4, 
   -4*(-2 + d)^5*(-1 + d)*d*(-120 + 78*d - 13*d^2)*Nc^4, 
   -2*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(60 - 26*d + d^2)*Nc^4, 
   4*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(-6 + 3*d)*Nc^4}, 
  {-4*(-2 + d)^5*(-1 + d)*d*(-120 + 78*d - 13*d^2)*Nc^4, 
   4*(-2 + d)^5*(-1 + d)*d*(216 - 142*d + 21*d^2 + d^3)*Nc^4, 
   4*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(-6 + 3*d)*Nc^4, 
   -4*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(54 - 23*d + d^2)*Nc^4}, 
  {-2*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(60 - 26*d + d^2)*Nc^4, 
   4*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(-6 + 3*d)*Nc^4, 
   2*(-2 + d)^5*(-1 + d)*d*(192 - 124*d + 18*d^2 + d^3)*Nc^4, 
   -4*(-2 + d)^5*(-1 + d)*d*(24 - 18*d + 3*d^2)*Nc^4}, 
  {4*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(-6 + 3*d)*Nc^4, 
   -4*(-4 + d)*(-2 + d)^5*(-1 + d)*d*(54 - 23*d + d^2)*Nc^4, 
   -4*(-2 + d)^5*(-1 + d)*d*(24 - 18*d + 3*d^2)*Nc^4, 
   4*(-2 + d)^5*(-1 + d)*d*(216 - 142*d + 21*d^2 + d^3)*Nc^4}}, 
 {{(-26*Nc)/3, 2*Nc, 0, 0}, {-4*Nc, (16*Nc)/3, 0, 0}, 
  {0, 0, (-19*Nc)/3, -Nc}, {0, 0, -2*Nc, 2*Nc}}}


==> anc/OperatorData.m <==
(* ::Package:: *)

(* ::Text:: *)
(*This is the ancillary file associated with the article "Gluonic evanescent operators: negative norm states and complex anomalous dimensions" by Qingjun Jin, Ke Ren, Gang Yang, and Rui Yu .*)
(*In this file we give examples of single-trace operators from dimension 8 to dimension 16, together with their leading-color Gram matrices and one-loop Dilatation matrices. *)
(*We also show some examples for complex one-loop anomalous dimensions, and we also check the symmetric conditions explained in Appendix A.3.*)
(*In each mass dimension, our data will be separated in the C-even and C-odd parts, which are decoupled.*)


SetDirectory[NotebookDirectory[]]


(* ::Section:: *)
(*Length 4*)


(* ::Subsection::Closed:: *)
(*dim 8*)


dataD8L4=Get["D8L4str.txt"]; 


(* ::Subsubsection:: *)
(*Operators*)


(* O8L4str is the list the 4 dim-8 length-4 single-trace operators, which are all C-even and physical *)
O8L4str=dataD8L4[[1]];


(* ::Subsubsection:: *)
(*Gram matrix*)


(* Gram8L4str is the leading-color Gram matrix of O8L4str *)
Gram8L4str=dataD8L4[[2]];


(* ::Subsubsection:: *)
(*One-loop dilatation matrix*)


(* Dila8L4str is the one-loop dilatation matrix of O8L4str *)
Dila8L4str=dataD8L4[[3]];


(* ::Subsection::Closed:: *)
(*dim 10*)


dataD10L4=Get["D10L4str.txt"]; 


(* ::Subsubsection:: *)
(*Operators*)


(* O10L4strEven is the list of 18 dim-10 length-4 C-even single-trace operators,
the first 15 are physical operators, and the last 3 are evanescent operators *)
O10L4strEven=dataD10L4[[1,1]]; 
(* O10L4strOdd is the list of 6 dim-10 length-4 C-odd single-trace operators,
the first 5 are physical operators, an the last one is an evanescent operator *)
O10L4strOdd=dataD10L4[[1,2]]; 


(* ::Subsubsection:: *)
(*Gram matrix*)


(* Gram10L4strEven is the leading-color Gram matrix of O10L4strEven *)
Gram10L4strEven=dataD10L4[[2,1]]; 
(* Gram10L4strOdd is the leading-color Gram matrix of O10L4strOdd *)
Gram10L4strOdd=dataD10L4[[2,2]]; 


(* ::Subsubsection:: *)
(*One-loop dilatation matrix*)


(* Dila10L4strEven is the one-loop dilatation matrix of O10L4strEven *)
Dila10L4strEven=dataD10L4[[3,1]]; 
(* Dila10L4strOdd is the one-loop dilatation matrix of O10L4strOdd *)
Dila10L4strOdd=dataD10L4[[3,2]]; 


(* ::Subsection::Closed:: *)
(*dim 12*)


dataD12L4=Get["D12L4str.txt"]; 


(* ::Subsubsection:: *)
(*Operators*)


(* O12L4strEven is the list of 68 dim-12 length-4 C-even single-trace operators,
the first 52 are physical operators, and the last 16 are evanescent operators *)
O12L4strEven=dataD12L4[[1,1]]; 
(* O12L4strOdd is the list of 39 dim-12 length-4 C-odd single-trace operators,
the first 30 are physical operators, an the last 9 are evanescent operators *)
O12L4strOdd=dataD12L4[[1,2]]; 


(* ::Subsubsection:: *)
(*Gram matrix*)


(* Gram12L4strEven is the leading-color Gram matrix of O12L4strEven *)
Gram12L4strEven=dataD12L4[[2,1]]; 
(* Dila12L4strOdd is the one-loop dilatation matrix of O12L4strOdd *)
Gram12L4strOdd=dataD12L4[[2,2]]; 


(* ::Subsubsection:: *)
(*One-loop dilatation matrix*)


(* Dila12L4strEven is the one-loop dilatation matrix of O12L4strEven *)
Dila12L4strEven=dataD12L4[[3,1]]; 
(* Dila12L4strOdd is the one-loop dilatation matrix of O12L4strOdd *)
Dila12L4strOdd=dataD12L4[[3,2]]; 


(* ::Subsection::Closed:: *)
(*dim 14 evanescent*)


dataD14L4Eva=Get["D14L4strEva.txt"]; 


(* ::Subsubsection:: *)
(*Operators*)


(* O14L4strEvenEva is the list of 54 dim-14 length-4 C-even single-trace evanescent operators *)
O14L4strEvenEva=dataD14L4Eva[[1,1]];
(* O14L4strOddEva is the list of 38 dim-14 length-4 C-odd single-trace evanescent operators *)
O14L4strOddEva=dataD14L4Eva[[1,2]];


(* ::Subsubsection:: *)
(*Gram matrix*)


(* Gram14L4strEvenEva is the leading-color Gram matrix of O14L4strEvenEva *)
Gram14L4strEvenEva=dataD14L4Eva[[2,1]];
(* Gram14L4strOddEva is the leading-color Gram matrix of O14L4strOddEva *)
Gram14L4strOddEva=dataD14L4Eva[[2,2]];


(* ::Subsubsection:: *)
(*One-loop dilatation matrix*)


(* Dila14L4strEvenEva is the one-loop dilatation matrix of O14L4strEvenEva *)
Dila14L4strEvenEva=dataD14L4Eva[[3,1]];
(* Dila14L4strOddEva is the one-loop dilatation matrix of O14L4strOddEva *)
Dila14L4strOddEva=dataD14L4Eva[[3,2]];


(* ::Subsection::Closed:: *)
(*dim 16 evanescent*)


dataD16L4Eva=Get["D16L4strEva.txt"]; 


(* ::Subsubsection:: *)
(*Operators*)


(* O16L4strEvenEva is the list of 145 dim-16 length-4 C-even single-trace evanescent operators *)
O16L4strEvenEva=dataD16L4Eva[[1,1]];
(* O16L4strOddEva is the list of 114 dim-16 length-4 C-odd single-trace evanescent operators *)
O16L4strOddEva=dataD16L4Eva[[1,2]];


(* ::Subsubsection:: *)
(*Gram matrix*)


(* Gram16L4strEvenEva is the leading-color Gram matrix of O16L4strEvenEva *)
Gram16L4strEvenEva=dataD16L4Eva[[2,1]];
(* Gram16L4strOddEva is the leading-color Gram matrix of O16L4strOddEva *)
Gram16L4strOddEva=dataD16L4Eva[[2,2]];


(* ::Subsubsection:: *)
(*One-loop dilatation matrix*)


(* Dila16L4strEvenEva is the one-loop dilatation matrix of O16L4strEvenEva *)
Dila16L4strEvenEva=dataD16L4Eva[[3,1]];
(* Dila16L4strOddEva is the one-loop dilatation matrix of O16L4strOddEva *)
Dila16L4strOddEva=dataD16L4Eva[[3,2]];


(* ::Subsection::Closed:: *)
(*symmetric property*)


(* the equations of symmetric conditions are given in Appendix A.3 *)


O8L4str//Length


Dila8L4str.Gram8L4str/.d-> 4//SymmetricMatrixQ


{O10L4strEven//Length,O10L4strOdd//Length}


test1=Series[Dila10L4strEven.Gram10L4strEven/.{d-> 4-2\[Epsilon]},{\[Epsilon],0,1}]//Normal;
Table[Table[test1[[i,j]]/.\[Epsilon]-> 0,{j,1,15}],{i,1,15}]//SymmetricMatrixQ
Table[Table[test1[[i,j]],{j,16,18}],{i,16,18}]//SymmetricMatrixQ
Table[Table[test1[[i,j]],{j,1,15}],{i,16,18}]==(Table[Table[test1[[i,j]],{j,16,18}],{i,1,15}]//Transpose)


test1=Series[Dila10L4strOdd.Gram10L4strOdd/.{d-> 4-2\[Epsilon]},{\[Epsilon],0,1}]//Normal;
Table[Table[test1[[i,j]]/.\[Epsilon]-> 0,{j,1,5}],{i,1,5}]//SymmetricMatrixQ
Table[Table[test1[[i,j]],{j,6,6}],{i,6,6}]//SymmetricMatrixQ
Table[Table[test1[[i,j]],{j,1,5}],{i,6,6}]==(Table[Table[test1[[i,j]],{j,6,6}],{i,1,5}]//Transpose)


{O12L4strEven//Length,O12L4strOdd//Length}


test1=Series[Dila12L4strEven.Gram12L4strEven/.{d-> 4-2\[Epsilon]},{\[Epsilon],0,1}]//Normal;
Table[Table[test1[[i,j]]/.\[Epsilon]-> 0,{j,1,52}],{i,1,52}]//SymmetricMatrixQ
Table[Table[test1[[i,j]],{j,53,68}],{i,53,68}]//SymmetricMatrixQ
Table[Table[test1[[i,j]],{j,1,52}],{i,53,68}]==(Table[Table[test1[[i,j]],{j,53,68}],{i,1,52}]//Transpose)


test1=Series[Dila12L4strOdd.Gram12L4strOdd/.{d-> 4-2\[Epsilon]},{\[Epsilon],0,1}]//Normal;
Table[Table[test1[[i,j]]/.\[Epsilon]-> 0,{j,1,30}],{i,1,30}]//SymmetricMatrixQ
Table[Table[test1[[i,j]],{j,31,39}],{i,31,39}]//SymmetricMatrixQ
Table[Table[test1[[i,j]],{j,1,30}],{i,31,39}]==(Table[Table[test1[[i,j]],{j,31,39}],{i,1,30}]//Transpose)


{O14L4strEvenEva//Length,O14L4strOddEva//Length}


Timing[test1=Dila14L4strEvenEva.Series[Gram14L4strEvenEva/.{d-> 4-2\[Epsilon]},{\[Epsilon],0,1}]//Normal;]
Timing[test2=Dila14L4strOddEva.Series[Gram14L4strOddEva/.{d-> 4-2\[Epsilon]},{\[Epsilon],0,1}]//Normal;]
test1//SymmetricMatrixQ
test2//SymmetricMatrixQ


{O16L4strEvenEva//Length,O16L4strOddEva//Length}


Timing[test1=Dila16L4strEvenEva.Series[Gram16L4strEvenEva/.{d-> 4-2\[Epsilon]},{\[Epsilon],0,1}]//Normal;]
Timing[test2=Dila16L4strOddEva.Series[Gram16L4strOddEva/.{d-> 4-2\[Epsilon]},{\[Epsilon],0,1}]//Normal;]
test1//SymmetricMatrixQ
test2//SymmetricMatrixQ








(* ::Subsection::Closed:: *)
(*eigenvalues*)


(* the one-loop Dilatation matrix of dim 12 length-4 C-even single-trace evanescent operators belonging to D(2,2) sector *)
test1=Table[Table[Dila12L4strEven[[i,j]],{j,57,64}],{i,57,64}]


(* there is a pair of complex anomalous dimension as mentioned in section 4.2 *)
(test1//Eigenvalues)//N


(* ::Section:: *)
(*Length 5*)


(* ::Subsection::Closed:: *)
(*dim 10*)


dataD10L5=Get["D10L5str.txt"]; 


(* ::Subsubsection:: *)
(*Operators*)


(* O10L5str is the list the 6 dim-10 length-5 single-trace operators, which are all C-even;
the first 4 are physical operators, and the last 2 are evanescent operators *)
O10L5str=dataD10L5[[1]];


(* ::Subsubsection:: *)
(*Gram matrix*)


(* Gram10L5str is the leading-color Gram matrix of O10L5str *)
Gram10L5str=dataD10L5[[2]];


(* ::Subsubsection:: *)
(*One-loop dilatation matrix*)


(* Dila10L5str is the one-loop dilatation matrix of O10L5str *)
Dila10L5str=dataD10L5[[3]];


(* ::Subsection::Closed:: *)
(*dim 12 evanescent*)


dataD12L5=Get["D12L5strEva.txt"]; 


(* ::Subsubsection:: *)
(*Operators*)


(* O12L5strEvenEva is the list of 36 dim-12 length-5 C-even single-trace evanescent operators *)
O12L5strEvenEva=dataD12L5[[1,1]];
(* O12L5strOddEva is the list of 25 dim-12 length-5 C-odd single-trace evanescent operators *)
O12L5strOddEva=dataD12L5[[1,2]];


(* ::Subsubsection:: *)
(*Gram matrix*)


(* Gram12L5strEvenEva is the leading-color Gram matrix of O12L5strEvenEva *)
Gram12L5strEvenEva=dataD12L5[[2,1]];
(* Gram12L5strOddEva is the leading-color Gram matrix of O12L5strOddEva *)
Gram12L5strOddEva=dataD12L5[[2,2]];


(* ::Subsubsection:: *)
(*One-loop dilatation matrix*)


(* Dila12L5strEvenEva is the one-loop dilatation matrix of O12L5strEvenEva *)
Dila12L5strEvenEva=dataD12L5[[3,1]];
(* Dila12L5strOddEva is the one-loop dilatation matrix of O12L5strOddEva *)
Dila12L5strOddEva=dataD12L5[[3,2]];


(* ::Subsection::Closed:: *)
(*symmetric property*)


(* the equations of symmetric conditions are given in Appendix A.3 *)


O10L5str//Length


test1=Series[Dila10L5str.Gram10L5str/.{d-> 4-2\[Epsilon]},{\[Epsilon],0,1}]//Normal;
Table[Table[test1[[i,j]]/.\[Epsilon]-> 0,{j,1,4}],{i,1,4}]//SymmetricMatrixQ
Table[Table[test1[[i,j]],{j,5,6}],{i,5,6}]//SymmetricMatrixQ
Table[Table[test1[[i,j]],{j,1,4}],{i,5,6}]==(Table[Table[test1[[i,j]],{j,5,6}],{i,1,4}]//Transpose)


{O12L5strEvenEva//Length,O12L5strOddEva//Length}


test1=Series[Dila12L5strEvenEva.Gram12L5strEvenEva/.{d-> 4-2\[Epsilon]},{\[Epsilon],0,1}]//Normal;
test2=Series[Dila12L5strOddEva.Gram12L5strOddEva/.{d-> 4-2\[Epsilon]},{\[Epsilon],0,1}]//Normal;
test1//SymmetricMatrixQ
test2//SymmetricMatrixQ








(* ::Subsection::Closed:: *)
(*eigenvalues *)


(* the one-loop Dilatation matrix of dim 12 length-5 C-even evanescent single-trace operators of D(2,2) sector *)
test1=Table[Table[Dila12L5strEvenEva[[i,j]],{j,3,8}],{i,3,8}]


(* there is a pair of complex anomalous dimension as mentioned in section 4.2 *)
(test1//Eigenvalues)//N

